Risk mapping for COVID-19 outbreaks in Australia using mobility data

COVID-19 is highly transmissible and containing outbreaks requires a rapid and effective response. Because infection may be spread by people who are pre-symptomatic or asymptomatic, substantial undetected transmission is likely to occur before clinical cases are diagnosed. Thus, when outbreaks occur there is a need to anticipate which populations and locations are at heightened risk of exposure. In this work, we evaluate the utility of aggregate human mobility data for estimating the geographic distribution of transmission risk. We present a simple procedure for producing spatial transmission risk assessments from near-real-time population mobility data. We validate our estimates against three well-documented COVID-19 outbreak scenarios in Australia. Two of these were well-defined transmission clusters and one was a community transmission scenario. Our results indicate that mobility data can be a good predictor of geographic patterns of exposure risk from transmission centres, particularly in scenarios involving workplaces or other environments associated with habitual travel patterns. For community transmission scenarios, our results demonstrate that mobility data adds the most value to risk predictions when case counts are low and spatially clustered. Our method could assist health systems in the allocation of testing resources, and potentially guide the implementation of geographically-targeted restrictions on movement and social interaction.

==> anc/Cedar_Meats_incidence_vs_time.csv <==
date,incidence
2020-04-30,1
2020-05-01,5
2020-05-02,7
2020-05-03,18
2020-05-04,9
2020-05-05,5
2020-05-06,14
2020-05-07,7
2020-05-08,5
2020-05-09,1
2020-05-10,1
2020-05-11,10
2020-05-12,0
2020-05-13,3
2020-05-14,6
2020-05-15,1
2020-05-16,2
2020-05-17,0
2020-05-18,2
2020-05-19,1
2020-05-20,3
2020-05-21,5


==> anc/Crossroads_Hotel_incidence_vs_time.csv <==
date,incidence
2020-07-08,0
2020-07-09,2
2020-07-10,2
2020-07-11,1
2020-07-12,8
2020-07-13,13
2020-07-14,6
2020-07-15,5
2020-07-16,7
2020-07-17,6
2020-07-18,11
2020-07-19,16
2020-07-20,14
2020-07-21,13
2020-07-22,12
2020-07-23,5
2020-07-24,12
2020-07-25,11
2020-07-26,4
2020-07-27,14
2020-07-28,14


==> anc/Difference_Fig_5c.csv <==
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0.026042,0,0.068903,-0.017106,0.31623,0,0,NaN,NaN,0.10019,NaN,-0.018369,-0.10044,0.037522,NaN,NaN,0.040767,0.077731,-0.071739,0.10067,0.055018,0.027213,-0.039985,0.093487,-0.0036314,0.019773,0.073712,0.080132,0.0365,0.072444,0.1009,0.025542,-0.0031566,0.04059,-0.025275,0.084235,0.027023,0.094572,0.082426,0.086791,0.16438,0.21205,0.12176,0.099668,0.098833,0.17807,0.15565,0.10936,0.17545,0.10079
0,0,0.10952,0.068903,-0.017106,0.31623,0,0,NaN,NaN,0.20412,NaN,-0.018369,-0.10044,0.037522,NaN,NaN,0.072857,0.078272,-0.067616,0.06599,0.05188,0.011678,-0.042032,0.080455,-0.014948,0.051029,0.056183,0.077757,-0.010624,0.041185,0.064934,0.016479,0.012487,0.019481,-0.0236,0.068659,-0.019516,0.04865,0.079521,0.071151,0.15678,0.18709,0.11672,0.094376,0.068324,0.16603,0.14629,0.098488,0.16758,0.091266
0,0,0,-0.076741,-0.017106,0.31623,0,0,NaN,NaN,0.20412,NaN,-0.018369,-0.10044,0.11112,NaN,NaN,0.072857,0.10074,-0.080143,0.065619,0.13704,-0.0062831,-0.057127,0.066881,-0.06135,0.04176,0.043001,0.10371,-0.031047,0.089753,0.045677,-0.0029074,0.028853,0.052173,0.055811,0.033754,0.091879,0.08621,0.075913,0.11725,0.11383,0.16713,0.10186,0.072024,0.13587,0.14421,0.13657,0.13778,0.14003,0.076515
0,0,0,0,0.039913,0,0,0,NaN,NaN,0.20412,NaN,-0.018369,0.091891,0.036809,NaN,NaN,0.072857,0.059282,0.0029774,0.067091,0.074269,0.0086034,0.0053723,0.036177,-0.041937,0.048846,0.038158,0.036164,-0.0014362,0.039833,0.059038,0.034725,0.04814,0.01559,0.010645,0.052771,0.03103,0.087139,0.10543,0.10251,0.12843,0.15677,0.12216,0.10054,0.10666,0.15259,0.13646,0.12092,0.14514,0.083211
0,0,0,0,0,0.31623,0.21082,0.7746,NaN,NaN,0.20412,NaN,-0.018369,-0.0087413,0.22505,NaN,NaN,0.0092637,0.28991,-0.061458,0.038569,0.0055473,0.18795,-0.047441,0.15322,0.18647,0.061791,0.041408,0.092041,0.1043,0.10184,0.037988,0.026624,0.027104,0.029204,-0.01983,0.073325,0.040956,0.063169,0.11045,0.11143,0.14172,0.16936,0.11635,0.11779,0.11307,0.14409,0.13973,0.11461,0.1622,0.063066
0,0,0,0,0,0,0.21082,0.5164,NaN,NaN,0.20412,NaN,-0.018369,0.091891,0.073629,NaN,NaN,0.0092637,0.16654,-0.037502,0.16046,0.034066,0.1525,0.049788,0.1415,0.075637,0.057899,0.068773,0.043183,0.073307,0.061578,0.050114,0.047958,0.058072,0.023875,-0.0076485,0.066608,0.040932,0.090375,0.12697,0.1148,0.15659,0.16425,0.14223,0.096716,0.13476,0.14664,0.14359,0.12142,0.18011,0.076431
0,0,0,0,0,0,0,0.23027,NaN,NaN,0.019544,NaN,-0.018369,0.085935,-0.0093329,NaN,NaN,0.044338,0.12236,-0.060848,0.18576,0.049286,0.115,0.04458,0.14314,0.049907,0.13085,0.080378,0.022525,0.07826,0.067837,0.068165,0.044157,0.064122,0.024597,-0.027669,0.076512,0.047973,0.10775,0.12714,0.11685,0.1554,0.17703,0.14444,0.11753,0.12446,0.17037,0.16701,0.14234,0.19564,0.093398
0,0,0,0,0,0,0,0,NaN,NaN,0.019544,NaN,-0.018369,0.091891,-0.047637,NaN,NaN,0.051054,0.07951,0.030836,0.067348,0.0061471,0.063307,0.035262,0.096395,-9.9233e-05,0.040348,0.090549,0.05918,0.026337,0.047669,0.085857,0.037488,0.018931,-0.009248,-0.038906,0.083669,0.016087,0.06181,0.10586,0.062748,0.14215,0.16047,0.12693,0.10725,0.070019,0.163,0.13703,0.096781,0.17374,0.074582
0,0,0,0,0,0,0,0,0,NaN,-0.070416,NaN,-0.018369,0.091891,-0.0093329,NaN,NaN,0.24303,0.07405,-0.094073,0.23573,0.0012543,0.012913,0.010483,0.09744,-0.0044481,0.021665,0.095416,0.097883,0.0047896,0.063959,0.022352,0.04344,0.099003,0.011231,0.019286,0.052222,0.062409,0.074546,0.13082,0.10221,0.15603,0.15346,0.14889,0.064534,0.092491,0.15218,0.1453,0.094785,0.16524,0.097532
0,0,0,0,0,0,0,0,0,0,0,NaN,-0.018369,0.091891,0.11112,NaN,NaN,0.061933,0.14384,-0.059228,0.18561,0.01054,0.091165,0.010483,0.11663,0.08542,0.029698,0.084111,0.070219,0.073486,0.03514,0.069873,0.15959,0.087247,0.036822,-0.01374,0.08512,0.10302,0.11812,0.15903,0.14219,0.20108,0.1531,0.18672,0.13182,0.094244,0.14262,0.12415,0.072775,0.15843,0.082226
0,0,0,0,0,0,0,0,0,0,0,NaN,-0.038249,0.091891,0.00095579,NaN,NaN,0.092798,0.033414,-0.069192,0.20754,0.032636,-0.0053959,0.051894,0.13922,-0.010388,0.015507,0.068048,0.085743,0.039853,0.016954,0.086281,0.20646,0.10576,0.057945,0.03384,0.10001,0.12264,0.14611,0.17172,0.16109,0.22955,0.16681,0.20087,0.14031,0.1239,0.16689,0.14889,0.086311,0.18106,0.10264
0,0,0,0,0,0,0,0,0,0,0,0,-0.038249,0.091891,0.042309,NaN,NaN,0.12553,0.14289,-0.043877,0.18596,-0.035228,0.080003,0.058738,0.12335,0.04296,0.03651,0.054971,0.092968,0.040353,0.04257,0.069719,0.13066,0.074768,0.047267,0.025006,0.092991,0.11194,0.11708,0.1467,0.17758,0.2157,0.15777,0.1741,0.11425,0.10868,0.16285,0.15458,0.082948,0.1824,0.10532
0,0,0,0,0,0,0,0,0,0,0,0,0,-0.23792,0.032993,NaN,NaN,0.18245,0.034762,-0.04219,0.20312,0.042091,0.075766,0.15391,0.067045,0.02206,-0.058625,0.083169,0.035402,0.014626,0.02622,0.064577,0.18784,0.12047,0.067309,-0.0078936,0.054495,0.095333,0.11614,0.1925,0.16962,0.23766,0.17215,0.18894,0.13968,0.11723,0.18878,0.19481,0.080136,0.17411,0.10808
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.065153,NaN,NaN,0.11336,-0.0080557,-0.053982,0.16197,0.077704,0.14722,0.024487,0.043345,0.0091574,-0.042698,0.08154,0.08673,0.005951,0.0092865,0.031573,0.043947,0.14017,0.095849,0.027463,0.076277,0.036757,0.024682,0.12527,0.09763,0.15678,0.16181,0.093691,0.092513,0.10716,0.14472,0.15505,0.065689,0.16489,0.099949
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,NaN,NaN,0.1121,0.037232,-0.0726,0.18729,0.052992,0.11018,0.052779,0.069046,-0.068602,-0.015748,-0.0049925,0.044763,0.0007808,0.022595,-0.016792,0.043947,0.125,0.085796,0.027463,0.073423,0.01361,-0.01021,0.10819,0.1107,0.15899,0.12705,0.085689,0.07747,0.098966,0.12938,0.14794,0.05182,0.16455,0.073234
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,NaN,0.14705,0.039504,-0.025278,0.1391,0.0036083,0.10037,0.03785,-0.042607,-0.00061845,-0.048943,0.087176,0.10717,0.0079787,0.0042911,0.040257,0.0047734,0.041272,-0.011758,-0.046563,0.033425,0.0037427,-0.0094561,0.11452,0.034292,0.14897,0.12556,0.093975,0.064226,0.087031,0.12112,0.14973,0.054238,0.14734,0.094386
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.010222,0.039956,0.04102,0.16178,0.015404,0.13176,-0.018409,0.013217,0.015352,0.034097,0.073191,-0.017794,0.023919,-0.0045882,0.032892,0.068436,0.061006,-0.0060872,-0.063458,0.13756,-0.039637,-0.0052154,0.098484,0.053514,0.1792,0.13345,0.12557,0.14984,0.084261,0.17522,0.14833,0.092573,0.16616,0.12711
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.0012505,0.0014008,0.092136,0.043949,0.10402,0.047271,0.054764,0.023995,0.10298,0.055359,-0.034328,0.020864,-0.022378,0.043903,0.090551,0.089837,0.052793,-0.089611,0.11455,-0.040945,0.011179,0.063624,0.035968,0.13896,0.11532,0.084999,0.12081,0.068565,0.11846,0.11375,0.063221,0.13539,0.089142
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.027312,0.033376,-0.022127,0.056905,-0.0032869,0.0082612,0.0040364,0.0676,0.018202,-0.022839,-0.010932,-0.028189,0.03891,0.012038,0.030445,-0.036544,-0.13415,0.09796,-0.11102,0.0083898,0.030227,-0.0073895,0.099247,0.11596,0.042481,0.10469,0.037024,0.10171,0.082409,0.040393,0.10246,0.069741
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.025825,-0.040051,0.041214,0.045856,0.049032,0.011133,0.053533,0.063181,0.089665,0.00037588,0.011514,0.070457,0.025619,-0.012188,-0.03281,-0.036151,0.11373,-0.039496,0.036665,0.070424,0.03392,0.082632,0.1761,0.051358,0.11158,0.056856,0.12977,0.097213,0.073082,0.097847,0.092763
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.043265,0.06794,0.025613,0.042704,0.016923,0.088586,0.059733,0.08507,0.012661,0.0060739,0.065726,0.0010625,0.05641,-0.012396,-0.036645,0.11669,-0.0015775,0.065707,0.05899,0.035618,0.066107,0.13143,0.084932,0.096436,0.10523,0.098646,0.067257,0.091264,0.075778,0.081888
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.046423,0.017933,0.045832,0.023765,0.0099616,-0.017193,0.014354,-0.021195,0.0026053,0.034668,0.00060955,0.0075859,-0.076551,-0.051743,0.094651,0.058021,0.069718,0.10398,0.067878,0.091183,0.11634,0.12547,0.11788,0.10575,0.1043,0.056148,0.087882,0.02701,0.072144
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0029192,0.022881,0.030443,0.043829,-0.010046,-0.0028201,-0.0014094,0.014001,0.021374,-2.2841e-06,0.0012532,-0.052323,-0.055972,0.10312,0.06501,0.071448,0.10516,0.090221,0.11024,0.13054,0.13096,0.12781,0.1033,0.12825,0.084319,0.10213,0.049622,0.078901
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.034932,0.027512,0.010165,-0.031915,0.029529,-0.018568,0.054024,0.034294,-0.0090054,-0.0070508,-0.047743,0.027231,0.035776,0.053341,0.013817,0.099913,0.084281,0.091238,0.075033,0.10928,0.086437,0.097957,0.10626,0.073175,0.096073,0.020671,0.030951
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.031111,-0.013638,0.00034241,-0.018055,0.00041335,0.011581,0.026462,-0.015692,-0.016827,-0.036675,-0.041519,0.03802,0.048079,0.051038,0.086706,0.06703,0.066776,0.054871,0.093578,0.06028,0.084382,0.065575,0.040481,0.070017,-0.0079687,0.032141
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.028883,0.053621,0.017981,0.0081054,0.084978,0.010459,-0.03143,-0.013093,0.022327,0.057534,0.052676,0.14045,0.022685,0.0773,0.12392,0.089449,0.08885,0.10311,0.040839,0.14105,0.12413,0.076848,0.13163,0.023411,0.072305
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.0043453,0.021935,-0.0025333,0.023628,0.0070241,0.0044632,0.00046402,0.039854,0.067626,0.059964,0.090686,0.015791,0.095888,0.11359,0.11542,0.043893,0.099903,0.058547,0.089374,0.094594,0.071123,0.084623,0.042133,0.03273
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.043481,-0.013213,0.012687,0.011538,0.031766,0.037206,0.037945,0.072546,0.048047,0.088076,-0.00071859,0.12095,0.083178,0.089018,-0.0012553,0.093776,0.050979,0.051439,0.074988,0.060201,0.078894,-0.002445,0.019169
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.014661,-0.016695,0.021781,0.0019117,0.013423,0.027599,0.024249,0.047079,0.071851,0.0019303,0.071693,0.06851,0.05399,-0.021476,0.045935,0.030837,0.017484,0.038154,0.023954,0.028227,-0.018802,0.0067775
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.03521,0.017821,0.041312,0.022894,0.029227,0.035864,0.050849,0.060266,0.014878,0.073079,0.055498,0.058972,-0.014389,0.057111,0.037365,0.014789,0.030323,0.019187,0.01569,-0.0024623,-0.00033381
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.00655,0.01691,-0.012274,-0.013436,0.0071693,0.035073,0.021097,0.010131,0.046154,0.015121,0.029266,-0.01009,0.040499,0.025312,0.0032655,0.02027,0.0055692,0.02966,-0.023344,0.00040967
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.0006622,0.0023732,0.017107,0.0012841,0.040508,0.022841,0.017234,0.018108,0.028871,0.042974,-0.003717,0.039421,0.025686,0.01008,0.025012,0.010099,0.030052,-0.014044,-0.0025709
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.0077482,-0.00052641,0.012699,0.0051884,0.010363,0.023284,0.0083264,0.035722,0.01035,0.0016973,0.019218,0.020791,-0.0021677,0.0095618,-0.0084273,0.0027432,-0.017782,-0.016879
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.016815,0.013592,-0.0076753,-0.0087593,0.0082667,-0.002767,0.029753,0.0093543,0.00052016,0.012378,0.00825,-0.0028687,0.0071009,-0.00097657,0.018455,-0.019762,-0.02252
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.024284,0.015905,0.0061301,0.02219,-0.014232,0.030752,0.0012263,0.0077967,0.017378,0.023773,0.023364,0.015094,-0.00013692,0.024336,-0.0034661,-0.017799
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.03225,-0.0029626,0.012477,-0.0123,0.0060742,-0.014648,0.02215,0.011111,0.0064623,0.016183,0.02063,0.011559,0.019813,-0.0073373,-0.036833
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.045137,-0.0017146,-0.013056,-0.01206,-0.001503,0.029302,0.013072,0.012578,-0.0029116,0.016865,0.0013159,0.015521,-0.0076625,-0.015452
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.021134,-0.012243,-0.014152,-0.001918,0.021619,0.017831,0.013895,-0.032301,0.016888,0.0023057,-0.0086871,-0.0038917,-0.018949
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.034192,-0.026429,-0.010061,0.032056,0.00063352,0.0050682,-0.042471,0.012769,-0.013966,-0.022354,-0.0093749,-0.011381
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.050001,0.0065975,0.063412,0.010579,0.031071,-0.036465,0.021172,-0.0012854,-0.025447,-0.0024112,-0.013265
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.0051543,0.06619,0.010277,0.010331,-0.023908,0.0003446,-0.010645,-0.033498,-0.023832,-0.020408
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.035887,0.014393,0.0029264,-0.022324,0.0069362,0.0024481,-0.011874,-0.022027,-0.008273
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.00041932,0.011669,-0.034177,0.015292,0.013136,-0.017771,0.0039083,-0.0056073
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.015587,-0.035788,-0.0085188,-0.0017979,-0.036927,-0.015431,-0.017385
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.044139,0.012702,-0.0029218,-0.017873,-0.011223,-0.016085
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.0024379,-0.012077,-0.022852,-0.012062,-0.013629
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.0066862,-0.032385,-0.018652,-0.022105
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.040763,-0.038687,-0.034273
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.076479,-0.051572
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.096045


==> anc/Spearmans_ActiveCases_t1_x_Incidence_t2_CI_high.csv <==
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0.88866,0.80619,0.87677,0.98035,0.9796,0.14062,0.93488,NaN,NaN,0.79479,NaN,0.98029,0.86981,0.67365,NaN,NaN,0.89639,0.73115,0.89034,0.70941,0.72845,0.63446,0.82325,0.54147,0.7093,0.67914,0.69715,0.61741,0.68151,0.70769,0.73549,0.80783,0.69158,0.78675,0.88119,0.72444,0.72184,0.64121,0.76886,0.69496,0.69102,0.51837,0.72728,0.71509,0.69834,0.8004,0.73541,0.79054,0.69593,0.73205
0,0,0.84032,0.87677,0.98035,0.9796,0.14062,0.93488,NaN,NaN,0.75307,NaN,0.98029,0.86981,0.67365,NaN,NaN,0.88553,0.73089,0.90224,0.69146,0.72845,0.64382,0.82407,0.54147,0.7093,0.68481,0.71202,0.67921,0.69533,0.7414,0.81633,0.80419,0.69646,0.76933,0.88606,0.73533,0.74355,0.65971,0.78065,0.72723,0.72127,0.57254,0.7793,0.72053,0.72637,0.80867,0.74177,0.79878,0.69887,0.74709
0,0,0,0.91252,0.98035,0.9796,0.14062,0.93488,NaN,NaN,0.75307,NaN,0.98029,0.86981,0.71476,NaN,NaN,0.88553,0.69631,0.88643,0.69166,0.73624,0.63341,0.82377,0.54185,0.68491,0.68049,0.65997,0.67847,0.69587,0.70368,0.79337,0.78706,0.69732,0.71314,0.85961,0.6993,0.66214,0.60916,0.76819,0.69684,0.73846,0.5816,0.77603,0.6769,0.68182,0.80206,0.74067,0.71908,0.67019,0.71563
0,0,0,0,0.72603,0.9796,NaN,0.97687,NaN,NaN,0.75307,NaN,0.98029,0.91388,0.67404,NaN,NaN,0.88553,0.74257,0.93478,0.67647,0.76867,0.64215,0.87187,0.56723,0.65538,0.67813,0.68378,0.67222,0.73457,0.73752,0.81473,0.82208,0.74861,0.79858,0.8879,0.72319,0.70216,0.64893,0.79219,0.73169,0.75085,0.60045,0.78721,0.70135,0.72049,0.81167,0.75224,0.75514,0.68275,0.72635
0,0,0,0,0,0.94092,0.14062,0.96109,NaN,NaN,0.75307,NaN,0.98029,0.89426,0.69532,NaN,NaN,0.88553,0.73307,0.92409,0.6658,0.77595,0.63308,0.84869,0.63285,0.64605,0.6821,0.68741,0.69311,0.7343,0.74647,0.79413,0.81092,0.73736,0.76755,0.90104,0.75192,0.72607,0.67631,0.77701,0.73612,0.73268,0.64949,0.80761,0.704,0.72323,0.8159,0.75192,0.75778,0.68088,0.75314
0,0,0,0,0,0,0.14062,0.97687,NaN,NaN,0.75307,NaN,0.98029,0.91388,0.73315,NaN,NaN,0.88553,0.73197,0.868,0.57811,0.78606,0.5531,0.85965,0.53508,0.65142,0.73185,0.61428,0.7349,0.66814,0.69251,0.75484,0.79632,0.69244,0.71842,0.90037,0.71938,0.66963,0.6273,0.75394,0.71852,0.71553,0.62579,0.78009,0.71191,0.6767,0.80187,0.74165,0.71862,0.64672,0.71104
0,0,0,0,0,0,0,0.98836,NaN,NaN,0.47986,NaN,0.98029,0.91504,0.77122,NaN,NaN,0.8733,0.75318,0.87629,0.56099,0.77899,0.61652,0.86156,0.54401,0.68853,0.76685,0.62135,0.74232,0.70838,0.69718,0.76546,0.80182,0.69674,0.7236,0.8956,0.74552,0.69303,0.62748,0.75395,0.73995,0.73701,0.6233,0.7983,0.69852,0.71042,0.78951,0.73458,0.69139,0.63465,0.69592
0,0,0,0,0,0,0,0,NaN,NaN,0.47986,NaN,0.98029,0.91388,0.78768,NaN,NaN,0.87091,0.77287,0.89928,0.63683,0.77122,0.69805,0.84937,0.61916,0.74083,0.71742,0.73656,0.69466,0.749,0.7463,0.78313,0.84709,0.74612,0.80768,0.90547,0.79888,0.79384,0.68486,0.77753,0.7724,0.77343,0.63374,0.82428,0.736,0.79443,0.83088,0.77174,0.79031,0.70702,0.75565
0,0,0,0,0,0,0,0,0,NaN,0.55692,NaN,0.98029,0.91388,0.77122,NaN,NaN,0.77333,0.77531,0.8878,0.52552,0.78816,0.67719,0.8738,0.55557,0.72425,0.80283,0.63609,0.639,0.69917,0.6917,0.75089,0.83414,0.64737,0.78127,0.84774,0.82843,0.75087,0.68943,0.70602,0.73661,0.75853,0.5956,0.75798,0.72692,0.77757,0.80659,0.75097,0.79949,0.6753,0.7413
0,0,0,0,0,0,0,0,0,0,0.75307,NaN,0.98029,0.91388,0.71476,NaN,NaN,0.88531,0.72076,0.87572,0.56109,0.80941,0.61305,0.8738,0.53656,0.67481,0.77498,0.69002,0.65409,0.63781,0.69595,0.73828,0.77869,0.67828,0.79803,0.86504,0.75291,0.69063,0.68668,0.69868,0.70285,0.71231,0.64087,0.72999,0.70755,0.76178,0.8263,0.77741,0.84202,0.70257,0.76654
0,0,0,0,0,0,0,0,0,0,0,NaN,0.98191,0.91388,0.60554,NaN,NaN,0.89639,0.77551,0.91401,0.59244,0.78527,0.65394,0.9046,0.52808,0.68169,0.82014,0.72079,0.60892,0.68488,0.67779,0.68841,0.77801,0.71819,0.82191,0.83461,0.75716,0.68406,0.68953,0.69222,0.68661,0.69927,0.59799,0.72401,0.6877,0.7412,0.80205,0.76378,0.82013,0.68338,0.74485
0,0,0,0,0,0,0,0,0,0,0,0,0.98191,0.91388,0.52502,NaN,NaN,0.88531,0.74345,0.90908,0.57523,0.7905,0.64508,0.89358,0.5434,0.63838,0.79195,0.7055,0.5681,0.6193,0.65101,0.66024,0.76417,0.72816,0.82578,0.83216,0.74043,0.68335,0.69665,0.71243,0.64131,0.67539,0.56895,0.74118,0.66348,0.74782,0.76484,0.71147,0.79598,0.63118,0.733
0,0,0,0,0,0,0,0,0,0,0,0,0,0.96749,0.75223,NaN,NaN,0.86526,0.73251,0.81865,0.62522,0.65999,0.55948,0.78868,0.39538,0.6722,0.85578,0.71651,0.53028,0.5419,0.42055,0.51907,0.59335,0.42595,0.67984,0.69073,0.66138,0.60282,0.58466,0.56732,0.49593,0.56292,0.36748,0.5551,0.42179,0.62523,0.5946,0.63978,0.67026,0.54856,0.61011
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.86078,NaN,NaN,0.85241,0.70853,0.81536,0.59451,0.77002,0.54449,0.78755,0.40441,0.65057,0.85479,0.68739,0.56416,0.64908,0.52185,0.63945,0.73409,0.57519,0.79431,0.78462,0.7145,0.69737,0.69707,0.61044,0.59724,0.60579,0.42092,0.65812,0.52703,0.61811,0.67006,0.69605,0.7213,0.58988,0.61868
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,NaN,NaN,0.85288,0.68456,0.80665,0.57788,0.78165,0.54988,0.77508,0.35877,0.68005,0.82829,0.73126,0.59903,0.62383,0.51192,0.67808,0.73409,0.57519,0.79431,0.78462,0.70301,0.71169,0.7209,0.62411,0.58469,0.59391,0.4357,0.66008,0.52162,0.61735,0.67415,0.69422,0.73254,0.58096,0.63775
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,NaN,0.77489,0.63755,0.8035,0.56392,0.73068,0.59593,0.79993,0.5448,0.74572,0.84746,0.72972,0.60018,0.66054,0.46611,0.66596,0.71495,0.58474,0.76271,0.76606,0.70897,0.68558,0.73693,0.67568,0.63839,0.57252,0.48494,0.70863,0.568,0.61317,0.68511,0.64913,0.68279,0.55154,0.59272
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.92931,0.6096,0.8007,0.59463,0.72784,0.51333,0.77385,0.48355,0.71127,0.83261,0.74329,0.7123,0.63712,0.43178,0.73994,0.68321,0.58205,0.76434,0.77846,0.66666,0.71812,0.75201,0.70389,0.66538,0.62695,0.50014,0.72909,0.53399,0.66034,0.66184,0.69524,0.65812,0.58384,0.5806
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.68088,0.82311,0.63784,0.78439,0.60677,0.77043,0.49245,0.75272,0.77861,0.79265,0.71338,0.65189,0.44958,0.74087,0.72448,0.64184,0.77482,0.80817,0.68496,0.7811,0.76073,0.73483,0.72157,0.68013,0.51263,0.78321,0.60135,0.69706,0.717,0.72113,0.7041,0.6267,0.61952
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.90856,0.72999,0.77863,0.68543,0.92222,0.57893,0.76599,0.77349,0.86898,0.67411,0.72482,0.52113,0.75554,0.79015,0.73014,0.85747,0.81684,0.72618,0.79739,0.79332,0.76785,0.76108,0.7447,0.56263,0.82517,0.63362,0.73579,0.76592,0.77338,0.76091,0.70632,0.67255
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.75833,0.7998,0.72533,0.89259,0.64782,0.77027,0.68336,0.86886,0.64593,0.76607,0.55411,0.79845,0.81212,0.74283,0.85124,0.78993,0.71336,0.77467,0.79439,0.73872,0.76893,0.74538,0.55962,0.80819,0.65594,0.7079,0.77046,0.75704,0.76595,0.73021,0.67344
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.84743,0.7082,0.89407,0.66375,0.763,0.67264,0.87048,0.66754,0.78307,0.61315,0.83654,0.85182,0.76785,0.86185,0.7958,0.75406,0.77013,0.81019,0.76127,0.80992,0.80258,0.64965,0.81641,0.7209,0.70297,0.82808,0.81528,0.77994,0.79175,0.71381
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.75469,0.91554,0.67433,0.73903,0.70984,0.89845,0.70482,0.8095,0.63777,0.85377,0.85202,0.79945,0.88606,0.81617,0.73591,0.70647,0.80281,0.71698,0.79586,0.7732,0.67541,0.77661,0.72638,0.69515,0.83295,0.81822,0.79023,0.83062,0.71905
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.92521,0.69625,0.75629,0.70194,0.89136,0.74417,0.81062,0.6498,0.87404,0.86358,0.79896,0.87284,0.84341,0.73184,0.70384,0.80553,0.72417,0.78999,0.75831,0.67691,0.78306,0.72885,0.70434,0.82448,0.79482,0.78634,0.81392,0.72101
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.81787,0.84886,0.69258,0.90265,0.75706,0.87071,0.65874,0.81449,0.85626,0.75773,0.84371,0.75497,0.74406,0.67085,0.8025,0.69219,0.76936,0.7459,0.72712,0.74823,0.72901,0.67295,0.80931,0.7696,0.7483,0.82593,0.73677
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.90374,0.69489,0.87482,0.78576,0.8715,0.70153,0.83158,0.86643,0.79282,0.85129,0.7855,0.76613,0.69454,0.79664,0.73116,0.78051,0.77541,0.7498,0.77318,0.77882,0.69475,0.83147,0.8044,0.77093,0.83378,0.73979
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.80593,0.83666,0.77162,0.91127,0.69322,0.8583,0.88724,0.80235,0.84846,0.74494,0.78927,0.65697,0.8376,0.7533,0.81687,0.77453,0.78895,0.82127,0.8419,0.70742,0.8189,0.81019,0.76452,0.81538,0.72444
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.9048,0.80477,0.91827,0.74229,0.87075,0.8987,0.81384,0.86544,0.76386,0.82271,0.72815,0.88835,0.72965,0.83106,0.78729,0.83602,0.83861,0.81965,0.78573,0.85244,0.8216,0.82163,0.81409,0.78723
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.84817,0.91096,0.79612,0.87681,0.89932,0.79983,0.86962,0.78989,0.832,0.74536,0.88346,0.74366,0.85302,0.81764,0.87344,0.84868,0.83514,0.81189,0.88145,0.84433,0.83085,0.85825,0.80958
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.92734,0.82494,0.892,0.91315,0.83348,0.8872,0.82797,0.83662,0.77298,0.88449,0.80145,0.87525,0.8502,0.88389,0.90126,0.85218,0.84379,0.91064,0.88736,0.87085,0.86746,0.81834
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.82401,0.89517,0.9245,0.85271,0.90921,0.83964,0.86027,0.78901,0.8929,0.81075,0.87326,0.87185,0.87179,0.90502,0.84088,0.86218,0.91199,0.89101,0.8604,0.86162,0.82299
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.92102,0.95774,0.87575,0.93054,0.85654,0.88409,0.82481,0.90642,0.8598,0.89235,0.90069,0.87536,0.91852,0.86403,0.88407,0.92915,0.91427,0.86851,0.87133,0.83249
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.96522,0.87443,0.92234,0.85862,0.87406,0.82709,0.89309,0.87523,0.88468,0.89297,0.8714,0.92224,0.8555,0.88587,0.92357,0.91149,0.86404,0.86081,0.82732
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.89741,0.94811,0.87705,0.90706,0.8395,0.87511,0.8976,0.85542,0.92645,0.86201,0.93415,0.85821,0.90374,0.92097,0.92948,0.8725,0.87124,0.83268
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.96479,0.879,0.91221,0.85512,0.87894,0.90523,0.86952,0.92111,0.85982,0.94318,0.86625,0.89872,0.92795,0.93004,0.85801,0.86266,0.82757
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.90531,0.90053,0.85744,0.87666,0.90839,0.87406,0.93268,0.85358,0.93561,0.85724,0.8887,0.9261,0.92343,0.85504,0.85226,0.83114
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.95803,0.87739,0.897,0.9118,0.88869,0.95176,0.8526,0.93549,0.88065,0.9033,0.93497,0.92195,0.88148,0.87048,0.86689
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.9078,0.89897,0.91092,0.90177,0.94321,0.85284,0.9376,0.87999,0.91777,0.94102,0.92369,0.88633,0.86762,0.85997
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.93125,0.9063,0.90248,0.94903,0.85513,0.93745,0.87407,0.93125,0.93081,0.92545,0.89727,0.87347,0.86109
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.93704,0.90718,0.95412,0.83707,0.95014,0.88481,0.93006,0.9285,0.93432,0.89138,0.86697,0.84233
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.93569,0.94333,0.83602,0.95239,0.88396,0.93165,0.93445,0.92969,0.89505,0.85765,0.84462
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.96574,0.83073,0.95117,0.89345,0.92314,0.93601,0.9269,0.89592,0.86384,0.83792
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.85325,0.94643,0.89252,0.9293,0.93242,0.91595,0.88309,0.86105,0.83281
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.97266,0.89816,0.93995,0.9287,0.91786,0.89634,0.84255,0.83323
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.9224,0.94153,0.94124,0.92322,0.91126,0.85148,0.84456
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.95322,0.93432,0.92169,0.90407,0.85007,0.84332
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.95978,0.93771,0.91893,0.85519,0.84839
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.94644,0.91765,0.85782,0.84875
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.93623,0.8724,0.85709
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.90293,0.87264
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.90329


==> anc/Spearmans_ActiveCases_t1_x_Incidence_t2_CI_low.csv <==
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,-0.32528,-0.92965,-0.5359,-0.92366,-0.92642,-0.99896,-0.97687,NaN,NaN,-0.70425,NaN,-0.43563,-0.73103,-0.58117,NaN,NaN,0.067509,-0.42578,0.037628,-0.46207,-0.30425,-0.45483,-0.21566,-0.385,-0.28778,-0.25402,-0.088774,-0.25354,-0.21245,0.0060063,0.063952,0.03353,-0.072852,0.015181,0.40559,0.099219,0.11086,-0.075386,0.28177,0.12884,0.16598,-0.19225,0.18014,0.15545,0.18946,0.38572,0.26188,0.36263,0.18494,0.28093
0,0,-0.91372,-0.5359,-0.92366,-0.92642,-0.99896,-0.97687,NaN,NaN,-0.75307,NaN,-0.43563,-0.73103,-0.58117,NaN,NaN,0.014884,-0.42625,0.097902,-0.48933,-0.30425,-0.44219,-0.21323,-0.385,-0.28778,-0.24407,-0.05941,-0.15119,-0.18723,0.076887,0.26287,0.023136,-0.063476,-0.028974,0.42399,0.12224,0.15689,-0.043427,0.3087,0.19247,0.22404,-0.11695,0.29385,0.16637,0.24372,0.4055,0.27487,0.3819,0.19046,0.31122
0,0,0,-0.39491,-0.92366,-0.92642,-0.99896,-0.97687,NaN,NaN,-0.75307,NaN,-0.43563,-0.73103,-0.52612,NaN,NaN,0.014884,-0.48219,0.019084,-0.48904,-0.28893,-0.45621,-0.21411,-0.38453,-0.3307,-0.25166,-0.15667,-0.15252,-0.18622,-0.0019943,0.20115,-0.023552,-0.0618,-0.15292,0.32848,0.04852,-0.003556,-0.12746,0.28026,0.13242,0.25869,-0.10352,0.28626,0.082374,0.15888,0.38965,0.27263,0.20961,0.13794,0.24884
0,0,0,0,-0.99505,-0.92642,NaN,-0.93488,NaN,NaN,-0.75307,NaN,-0.43563,-0.61233,-0.58069,NaN,NaN,0.014884,-0.40511,0.29958,-0.51046,-0.21895,-0.44448,-0.045073,-0.35287,-0.3776,-0.25576,-0.11406,-0.16373,-0.10864,0.06838,0.2584,0.075848,0.045809,0.046986,0.43103,0.096621,0.071253,-0.062214,0.33581,0.20164,0.28446,-0.074781,0.31244,0.12843,0.23209,0.41276,0.29663,0.28383,0.16058,0.26967
0,0,0,0,0,-0.97447,-0.99896,-0.96109,NaN,NaN,-0.75307,NaN,-0.43563,-0.6753,-0.55352,NaN,NaN,0.014884,-0.42239,0.22639,-0.52468,-0.20169,-0.45665,-0.13366,-0.25989,-0.39139,-0.24885,-0.1073,-0.12543,-0.10923,0.088167,0.20311,0.04248,0.020704,-0.033315,0.48305,0.15862,0.11963,-0.013472,0.3003,0.21082,0.2469,0.0056416,0.36211,0.13358,0.23748,0.42311,0.29595,0.28949,0.15717,0.32365
0,0,0,0,0,0,-0.99896,-0.93488,NaN,NaN,-0.75307,NaN,-0.43563,-0.61233,-0.4976,NaN,NaN,0.014884,-0.42435,-0.060958,-0.6208,-0.1767,-0.54888,-0.093638,-0.39263,-0.3835,-0.1533,-0.23074,-0.04067,-0.23576,-0.02378,0.10715,0.001253,-0.071209,-0.14231,0.48036,0.088747,0.009903,-0.09847,0.24877,0.17483,0.21275,-0.034294,0.29568,0.14912,0.14959,0.38921,0.27462,0.20871,0.097067,0.24006
0,0,0,0,0,0,0,-0.87398,NaN,NaN,-0.89313,NaN,-0.43563,-0.60788,-0.42869,NaN,NaN,-0.0391,-0.38478,-0.026378,-0.63614,-0.19432,-0.47789,-0.086357,-0.38193,-0.32458,-0.074442,-0.21989,-0.02437,-0.1623,-0.014741,0.13195,0.016481,-0.062935,-0.13172,0.46115,0.14439,0.053545,-0.098175,0.24879,0.21885,0.25571,-0.038368,0.33913,0.12297,0.21247,0.36024,0.26021,0.15635,0.076733,0.21166
0,0,0,0,0,0,0,0,NaN,NaN,-0.89313,NaN,-0.43563,-0.61233,-0.39384,NaN,NaN,-0.049045,-0.34391,0.082304,-0.56019,-0.21297,-0.35935,-0.13129,-0.28075,-0.22566,-0.18283,-0.0078153,-0.12248,-0.076839,0.08779,0.17505,0.15723,0.040166,0.07252,0.5013,0.27117,0.27434,0.0024692,0.30151,0.28977,0.33321,-0.021123,0.40466,0.19822,0.38936,0.46056,0.33846,0.36208,0.20593,0.32885
0,0,0,0,0,0,0,0,0,NaN,-0.86965,NaN,-0.43563,-0.61233,-0.42869,NaN,NaN,-0.3429,-0.33852,0.025485,-0.66515,-0.17134,-0.3933,-0.036972,-0.36767,-0.25933,0.019297,-0.19657,-0.21987,-0.18002,-0.02533,0.098143,0.11389,-0.15201,0.00095595,0.28886,0.35025,0.17302,0.011113,0.15013,0.21184,0.30076,-0.08229,0.24552,0.17938,0.35129,0.40048,0.29396,0.38356,0.14707,0.29944
0,0,0,0,0,0,0,0,0,0,-0.75307,NaN,-0.43563,-0.61233,-0.52612,NaN,NaN,0.013869,-0.4436,-0.028826,-0.63605,-0.11381,-0.48217,-0.036972,-0.39087,-0.34732,-0.054486,-0.10239,-0.19506,-0.28507,-0.01713,0.07003,-0.045152,-0.097727,0.045456,0.34724,0.16085,0.048954,0.0058932,0.13595,0.14398,0.20645,-0.0091217,0.18571,0.14051,0.31687,0.44897,0.35094,0.48928,0.19746,0.35175
0,0,0,0,0,0,0,0,0,0,0,NaN,-0.39988,-0.61233,-0.65258,NaN,NaN,0.067509,-0.33809,0.16397,-0.60723,-0.1787,-0.42801,0.11062,-0.40084,-0.33607,0.069908,-0.041427,-0.26622,-0.20641,-0.051476,-0.031597,-0.046872,-0.020047,0.11451,0.24717,0.17047,0.036524,0.011321,0.12364,0.1131,0.18145,-0.078595,0.17345,0.10242,0.27371,0.38964,0.32117,0.43354,0.16173,0.30664
0,0,0,0,0,0,0,0,0,0,0,0,-0.39988,-0.61233,-0.7155,NaN,NaN,0.013869,-0.40347,0.13545,-0.62345,-0.16531,-0.44045,0.053456,-0.38266,-0.40238,-0.010584,-0.072453,-0.32326,-0.31294,-0.099165,-0.083103,-0.080882,0.00084625,0.12639,0.23964,0.13325,0.035191,0.025006,0.16273,0.032454,0.13732,-0.1222,0.20914,0.058122,0.28739,0.30481,0.2145,0.3753,0.070981,0.28281
0,0,0,0,0,0,0,0,0,0,0,0,0,-0.20857,-0.4649,NaN,NaN,-0.07192,-0.42337,-0.22909,-0.57328,-0.41927,-0.54239,-0.3077,-0.53275,-0.35152,0.1879,-0.05027,-0.3709,-0.41433,-0.4038,-0.29266,-0.3837,-0.4374,-0.21542,-0.10105,-0.022115,-0.10224,-0.16472,-0.08417,-0.18199,-0.045255,-0.36554,-0.11458,-0.28301,0.061199,-0.0082152,0.085315,0.1177,-0.055894,0.064561
0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.18319,NaN,NaN,-0.12043,-0.46346,-0.23843,-0.6052,-0.21579,-0.55743,-0.31039,-0.52501,-0.38476,0.18434,-0.10734,-0.32845,-0.2673,-0.28918,-0.11873,-0.14856,-0.26242,0.035317,0.10613,0.078787,0.061926,0.025821,-0.018305,-0.039058,0.019852,-0.30948,0.048641,-0.15356,0.049619,0.11734,0.18517,0.21403,0.0052045,0.078259
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,NaN,NaN,-0.11873,-0.49924,-0.26228,-0.62101,-0.18776,-0.5521,-0.33905,-0.56263,-0.33879,0.095161,-0.019303,-0.28063,-0.30626,-0.30154,-0.050934,-0.14856,-0.26242,0.035317,0.10613,0.05579,0.090181,0.073635,0.0037772,-0.058298,0.0012967,-0.29301,0.052103,-0.16084,0.048401,0.1247,0.18174,0.23664,-0.0083646,0.10949
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,NaN,-0.33946,-0.55935,-0.27062,-0.63357,-0.29992,-0.50262,-0.27984,-0.38096,-0.21527,0.15852,-0.022601,-0.27898,-0.24858,-0.35526,-0.072959,-0.18772,-0.24898,-0.044964,0.059899,0.067623,0.039387,0.10756,0.092925,0.027525,-0.031111,-0.23489,0.14265,-0.095947,0.041683,0.1447,0.10117,0.14042,-0.051643,0.037382
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.2612,-0.58998,-0.27787,-0.60509,-0.30543,-0.58654,-0.34176,-0.44986,-0.28413,0.10893,0.007051,-0.08793,-0.28614,-0.39225,0.073683,-0.2469,-0.2528,-0.041066,0.090452,-0.012662,0.10321,0.14088,0.146,0.074346,0.053942,-0.21583,0.18385,-0.1441,0.12055,0.10275,0.18365,0.096234,-0.0040097,0.018917
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.50438,-0.21609,-0.55902,-0.18091,-0.48981,-0.34921,-0.4405,-0.19999,-0.045354,0.12708,-0.08575,-0.26277,-0.3734,0.075715,-0.16857,-0.16124,-0.015391,0.16935,0.021021,0.24305,0.16079,0.20813,0.18098,0.14592,-0.19977,0.30298,-0.045524,0.18705,0.20551,0.23335,0.18043,0.063608,0.079616
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.13252,-0.42781,-0.19519,-0.38023,0.21436,-0.33752,-0.16971,-0.058188,0.36109,-0.16036,-0.12921,-0.29008,0.10877,-0.015369,0.0050776,0.23176,0.19403,0.10285,0.28327,0.23982,0.27951,0.26443,0.27159,-0.13134,0.40698,0.0066284,0.26267,0.30718,0.34205,0.29625,0.20459,0.16929
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.37451,-0.14061,-0.31023,0.048544,-0.23607,-0.15957,-0.24663,0.36068,-0.20861,-0.03691,-0.24703,0.21441,0.045972,0.032796,0.20982,0.11994,0.076457,0.22768,0.24254,0.21627,0.28194,0.273,-0.13566,0.36356,0.04481,0.20763,0.31716,0.30677,0.30723,0.2514,0.17088
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0073406,-0.34173,0.055856,-0.20951,-0.17671,-0.26517,0.36646,-0.17199,0.0055967,-0.16117,0.3212,0.17374,0.090872,0.24758,0.13549,0.16344,0.21698,0.28381,0.26484,0.37898,0.39982,0.0059212,0.38434,0.16712,0.19822,0.45344,0.43845,0.33837,0.38322,0.24535
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.25041,0.17306,-0.19112,-0.22942,-0.19771,0.47258,-0.10281,0.077755,-0.12152,0.37424,0.17445,0.17142,0.34135,0.19208,0.12348,0.079757,0.26428,0.17176,0.3446,0.33269,0.051811,0.28762,0.17829,0.18349,0.46583,0.44555,0.36191,0.47604,0.25545
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.23373,-0.15099,-0.19202,-0.2128,0.44445,-0.020226,0.08098,-0.10123,0.44094,0.21656,0.17011,0.28876,0.27488,0.1148,0.074565,0.27143,0.18623,0.33057,0.30029,0.054561,0.30263,0.18336,0.20082,0.44438,0.39027,0.35295,0.43517,0.25924
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.13733,0.070008,-0.23012,0.48963,0.0092832,0.2806,-0.085746,0.25773,0.1896,0.066802,0.18414,0.033666,0.14118,0.012123,0.26349,0.12359,0.28289,0.27408,0.15261,0.22424,0.1837,0.14286,0.40705,0.33377,0.2693,0.46441,0.29033
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.30074,-0.22589,0.3821,0.080089,0.28363,-0.0062223,0.30652,0.22733,0.1538,0.20997,0.10841,0.19115,0.056444,0.24831,0.20054,0.30839,0.33759,0.20095,0.27973,0.29274,0.18272,0.46204,0.41254,0.3182,0.48396,0.29641
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.028097,0.25356,0.044292,0.45208,-0.022407,0.38874,0.31094,0.17925,0.20021,0.010759,0.24691,-0.012695,0.36039,0.24738,0.39643,0.33563,0.29119,0.39685,0.45172,0.20671,0.43051,0.42626,0.30411,0.4387,0.26594
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.49854,0.13124,0.48554,0.078862,0.4298,0.36114,0.21112,0.2608,0.054617,0.3344,0.12398,0.52141,0.19743,0.43303,0.36434,0.41283,0.44277,0.39267,0.36955,0.51686,0.45379,0.43728,0.43558,0.39663
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.26325,0.4506,0.20831,0.45046,0.36394,0.17243,0.27646,0.11983,0.36029,0.16086,0.50469,0.22669,0.49239,0.43599,0.52166,0.47042,0.4334,0.43031,0.59751,0.51079,0.46047,0.54722,0.44734
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.53088,0.28723,0.50433,0.42924,0.26871,0.34606,0.22689,0.37344,0.22366,0.5082,0.35812,0.5561,0.51865,0.55427,0.62799,0.4802,0.50939,0.6849,0.62739,0.56735,0.57197,0.46786
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.28455,0.51595,0.48686,0.3293,0.44246,0.2629,0.44383,0.26235,0.53725,0.38104,0.55023,0.57726,0.51661,0.64019,0.44893,0.5577,0.68911,0.63785,0.53842,0.5562,0.47892
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.61638,0.68082,0.40805,0.54747,0.31803,0.52034,0.3553,0.58587,0.51143,0.60778,0.66037,0.52757,0.68509,0.51405,0.61803,0.74389,0.70675,0.56083,0.58253,0.50184
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.73059,0.40334,0.50563,0.3251,0.4874,0.36158,0.53793,0.55605,0.58431,0.63754,0.51541,0.69781,0.48957,0.62313,0.72581,0.69831,0.54841,0.55403,0.4893
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.48903,0.64405,0.39027,0.6001,0.39635,0.47673,0.62418,0.49907,0.73993,0.48717,0.73943,0.49729,0.67506,0.71746,0.75404,0.57201,0.58228,0.50229
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.74569,0.39745,0.61888,0.442,0.48945,0.6484,0.5393,0.723,0.48067,0.77202,0.52052,0.66024,0.74,0.75583,0.5319,0.559,0.48989
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.50062,0.5768,0.44899,0.48185,0.65858,0.55259,0.75999,0.46246,0.74463,0.49451,0.63121,0.73399,0.73502,0.52385,0.53138,0.49855
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.80191,0.51106,0.55174,0.66967,0.59653,0.82354,0.45963,0.74421,0.56344,0.67374,0.76309,0.73041,0.59759,0.58021,0.58891
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.6136,0.55879,0.6668,0.63734,0.79467,0.46031,0.75177,0.56141,0.71748,0.78331,0.73582,0.61165,0.5724,0.57085
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.68155,0.65184,0.63959,0.81425,0.46694,0.75124,0.54362,0.75966,0.74933,0.74133,0.64405,0.58844,0.57375
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.75534,0.65468,0.83163,0.41573,0.79776,0.57616,0.75588,0.74178,0.7695,0.6265,0.57065,0.52606
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.75059,0.79508,0.41285,0.80618,0.57354,0.76094,0.76135,0.75471,0.63741,0.54562,0.53178
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.87227,0.39838,0.8016,0.60308,0.73413,0.76653,0.74591,0.64,0.56217,0.51515
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.46148,0.78397,0.60013,0.75347,0.75463,0.71188,0.60226,0.55468,0.50262
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.88505,0.61803,0.7877,0.74242,0.71775,0.64127,0.50622,0.50363
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.69834,0.79286,0.78407,0.73437,0.68684,0.52934,0.53163
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.83168,0.76091,0.72961,0.66466,0.52565,0.52853
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.84833,0.78043,0.71096,0.53909,0.54126
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.80903,0.70691,0.54606,0.54217
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.76727,0.58547,0.56342
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.67267,0.6041
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.68864


==> anc/Spearmans_ActiveCases_t1_x_Incidence_t2_Fig_5a.csv <==
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0.49223,-0.26352,0.36411,0.33333,0.31623,-0.94868,-0.2582,NaN,NaN,0.10393,NaN,0.72548,0.19803,0.076438,NaN,NaN,0.64142,0.23383,0.62344,0.19066,0.29643,0.12832,0.44132,0.099823,0.28656,0.27651,0.36822,0.22679,0.2987,0.41718,0.46393,0.52059,0.37049,0.49224,0.71906,0.46857,0.47104,0.32957,0.57407,0.45701,0.46895,0.18747,0.50241,0.48318,0.48379,0.63708,0.54007,0.62085,0.48019,0.54477
0,0,-0.16222,0.36411,0.33333,0.31623,-0.94868,-0.2582,NaN,NaN,0,NaN,0.72548,0.19803,0.076438,NaN,NaN,0.60933,0.23329,0.65908,0.15648,0.29643,0.14386,0.44337,0.099823,0.28656,0.28628,0.39346,0.32537,0.32244,0.47407,0.60908,0.51297,0.37859,0.45806,0.72962,0.48656,0.5067,0.35785,0.59351,0.50714,0.51469,0.26074,0.58707,0.49173,0.52619,0.65081,0.54992,0.63441,0.48458,0.56769
0,0,0,0.50975,0.33333,0.31623,-0.94868,-0.2582,NaN,NaN,0,NaN,0.72548,0.19803,0.15479,NaN,NaN,0.60933,0.16559,0.61196,0.15686,0.31169,0.1266,0.44262,0.10036,0.24242,0.27884,0.30715,0.32415,0.32337,0.41055,0.5664,0.47774,0.38003,0.35373,0.67316,0.42784,0.37697,0.28188,0.57296,0.45988,0.54123,0.27337,0.58161,0.42433,0.45926,0.63982,0.54822,0.50742,0.4422,0.52004
0,0,0,0,-0.77778,0.31623,-1,0.2582,NaN,NaN,0,NaN,0.72548,0.39606,0.077152,NaN,NaN,0.60933,0.25731,0.76244,0.1289,0.3776,0.14106,0.57023,0.1365,0.19132,0.27479,0.34593,0.31382,0.3925,0.46741,0.60605,0.55085,0.46824,0.51598,0.73362,0.46652,0.43938,0.34131,0.61276,0.51419,0.56061,0.29995,0.60032,0.46176,0.51721,0.65581,0.56623,0.56376,0.46064,0.53614
0,0,0,0,0,-0.21082,-0.94868,0,NaN,NaN,0,NaN,0.72548,0.30151,0.11683,NaN,NaN,0.60933,0.23773,0.72747,0.10975,0.39297,0.12606,0.50687,0.23557,0.17568,0.2816,0.35193,0.34865,0.39201,0.48283,0.56779,0.52709,0.44839,0.45462,0.76257,0.51437,0.47792,0.38371,0.58748,0.52121,0.53226,0.37139,0.63498,0.46588,0.52138,0.66289,0.56572,0.56795,0.45788,0.57699
0,0,0,0,0,0,-0.94868,0.2582,NaN,NaN,0,NaN,0.72548,0.39606,0.19228,NaN,NaN,0.60933,0.23548,0.55938,-0.033333,0.41466,0.0030364,0.53637,0.090909,0.18466,0.37058,0.23588,0.42133,0.27619,0.39227,0.49739,0.49666,0.37192,0.36318,0.7611,0.46028,0.38846,0.30868,0.54978,0.49345,0.50593,0.33645,0.58838,0.4782,0.45172,0.63951,0.54973,0.50672,0.40825,0.51319
0,0,0,0,0,0,0,0.54433,NaN,NaN,-0.42779,NaN,0.72548,0.40202,0.27524,NaN,NaN,0.57425,0.27965,0.58273,-0.058627,0.39944,0.099231,0.54158,0.10339,0.24886,0.43741,0.24664,0.43466,0.34529,0.3999,0.51609,0.50804,0.37906,0.37251,0.75052,0.50359,0.42492,0.30895,0.54979,0.52731,0.53897,0.33282,0.61908,0.45738,0.50194,0.61916,0.53881,0.46535,0.39104,0.49081
0,0,0,0,0,0,0,0,NaN,NaN,-0.42779,NaN,0.72548,0.39606,0.31354,NaN,NaN,0.56754,0.3225,0.65009,0.059781,0.38296,0.23896,0.50865,0.2142,0.3464,0.34406,0.43622,0.35128,0.4193,0.48254,0.54774,0.60573,0.46382,0.53454,0.77247,0.59593,0.59258,0.39722,0.58835,0.57988,0.59646,0.34808,0.66382,0.5163,0.63347,0.68819,0.59701,0.62047,0.4968,0.58086
0,0,0,0,0,0,0,0,0,NaN,-0.33783,NaN,0.72548,0.39606,0.27524,NaN,NaN,0.32353,0.32796,0.61595,-0.10861,0.41923,0.20131,0.57568,0.11976,0.31454,0.51013,0.26939,0.26035,0.32911,0.39096,0.49051,0.57703,0.29933,0.48139,0.64849,0.64949,0.51892,0.40447,0.47402,0.52198,0.57271,0.29306,0.55186,0.50183,0.6063,0.64734,0.56424,0.63557,0.44967,0.55883
0,0,0,0,0,0,0,0,0,0,0,NaN,0.72548,0.39606,0.15479,NaN,NaN,0.60869,0.21295,0.58111,-0.05848,0.46643,0.093717,0.57568,0.092973,0.22467,0.45348,0.35628,0.28435,0.22664,0.39789,0.46871,0.46088,0.34868,0.51486,0.68458,0.51605,0.42114,0.4001,0.46271,0.46913,0.50101,0.35859,0.50671,0.47138,0.58122,0.68042,0.60605,0.70721,0.49012,0.59776
0,0,0,0,0,0,0,0,0,0,0,NaN,0.74536,0.39606,-0.038943,NaN,NaN,0.64142,0.3284,0.69545,-0.011553,0.41295,0.16093,0.66629,0.081236,0.23673,0.54668,0.40859,0.21385,0.30444,0.36855,0.38563,0.45952,0.41524,0.56411,0.6217,0.52328,0.41084,0.40465,0.45282,0.44428,0.4813,0.29646,0.49723,0.44077,0.54904,0.63981,0.58438,0.66999,0.46157,0.56426
0,0,0,0,0,0,0,0,0,0,0,0,0.74536,0.39606,-0.15627,NaN,NaN,0.60869,0.25913,0.68007,-0.037648,0.42433,0.14596,0.63304,0.10254,0.16301,0.48769,0.38233,0.15349,0.19741,0.32639,0.34078,0.43216,0.43238,0.57228,0.61676,0.49505,0.40973,0.41603,0.48396,0.37689,0.44575,0.25577,0.52461,0.40414,0.55933,0.57923,0.50352,0.62979,0.38612,0.5462
0,0,0,0,0,0,0,0,0,0,0,0,0,0.72587,0.23292,NaN,NaN,0.55177,0.2366,0.42987,0.040544,0.17129,0.012273,0.35832,-0.087679,0.22013,0.62537,0.40118,0.10019,0.082816,0.010088,0.13595,0.13832,-0.0070333,0.29587,0.35746,0.3684,0.28901,0.24645,0.27253,0.17801,0.28756,0.0011167,0.24991,0.079292,0.37773,0.32593,0.39833,0.43394,0.27308,0.36866
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.50465,NaN,NaN,0.51679,0.18896,0.42178,-0.0083542,0.38044,-0.0092886,0.35573,-0.077011,0.18323,0.62311,0.35191,0.14782,0.2448,0.13968,0.30858,0.37475,0.1909,0.50736,0.52405,0.45234,0.43178,0.41671,0.33252,0.31392,0.34614,0.064329,0.39616,0.21234,0.36773,0.43363,0.48037,0.51084,0.32867,0.3805
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,NaN,NaN,0.51805,0.14367,0.40064,-0.033672,0.40515,-0.0015977,0.32743,-0.12986,0.23383,0.56426,0.42687,0.19895,0.2045,0.12638,0.36902,0.37475,0.1909,0.50736,0.52405,0.43377,0.45462,0.45552,0.35201,0.29643,0.3297,0.082341,0.39908,0.2052,0.36667,0.43968,0.47764,0.52824,0.31652,0.40712
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,NaN,0.32701,0.060999,0.39308,-0.054346,0.30077,0.0669,0.38461,0.10451,0.35598,0.60657,0.42417,0.20067,0.26356,0.066723,0.34977,0.33959,0.20472,0.44531,0.48945,0.44337,0.41322,0.4822,0.42776,0.37265,0.3005,0.14402,0.47308,0.26749,0.36083,0.45596,0.4117,0.4525,0.27702,0.34488
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.74444,0.015321,0.38642,-0.0081715,0.29525,-0.052523,0.32469,0.021536,0.29021,0.57367,0.44818,0.38152,0.22553,0.02381,0.47157,0.28352,0.20081,0.44844,0.51247,0.37654,0.46499,0.50776,0.47073,0.41236,0.37582,0.16362,0.50528,0.22156,0.42786,0.42157,0.47916,0.41614,0.32043,0.3285
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.13693,0.44095,0.061477,0.41106,0.083797,0.3171,0.033203,0.36984,0.46072,0.53928,0.3834,0.24938,0.045871,0.47316,0.35697,0.29069,0.46873,0.56922,0.40508,0.57039,0.52272,0.51915,0.49824,0.45276,0.17992,0.5936,0.31389,0.48187,0.50423,0.51819,0.48455,0.3798,0.38166
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.67847,0.23147,0.39868,0.21602,0.72147,0.15355,0.39659,0.45052,0.6929,0.31694,0.37472,0.13872,0.49862,0.48403,0.43582,0.64101,0.58622,0.47143,0.59883,0.58,0.57242,0.56137,0.55097,0.24706,0.66537,0.36013,0.54067,0.58096,0.59962,0.57294,0.49575,0.45672
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.29068,0.44485,0.2904,0.63008,0.2594,0.40534,0.28378,0.69265,0.27132,0.45176,0.18391,0.57574,0.52962,0.458,0.62722,0.53412,0.45047,0.5593,0.58191,0.52535,0.57419,0.55203,0.24293,0.63598,0.39292,0.49814,0.58824,0.57376,0.581,0.53208,0.45802
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.55608,0.2578,0.63448,0.28527,0.39049,0.26544,0.6961,0.30615,0.48494,0.26891,0.64766,0.61637,0.50284,0.65079,0.54532,0.518,0.55152,0.61049,0.56167,0.64274,0.6438,0.37163,0.65015,0.49232,0.49072,0.68342,0.66762,0.60356,0.62912,0.51733
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.34869,0.70025,0.30278,0.34291,0.33039,0.75683,0.36862,0.53829,0.30601,0.68134,0.61682,0.56156,0.70615,0.58489,0.48752,0.44625,0.59707,0.49105,0.61893,0.59608,0.41053,0.58259,0.50099,0.47903,0.6917,0.67249,0.62034,0.69315,0.52517
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.7311,0.33985,0.37697,0.31627,0.7412,0.43801,0.54059,0.32452,0.72193,0.64322,0.56063,0.67564,0.63961,0.48078,0.44206,0.602,0.50231,0.60906,0.57237,0.41282,0.59335,0.5049,0.49278,0.67733,0.63411,0.61398,0.66537,0.52811
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.5678,0.57909,0.2998,0.76615,0.46155,0.67078,0.33842,0.6056,0.62644,0.48452,0.61073,0.4692,0.50113,0.39034,0.59652,0.45278,0.57488,0.55284,0.49162,0.536,0.50516,0.44623,0.65188,0.5936,0.55293,0.68531,0.55193
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.71693,0.30385,0.70536,0.51555,0.67259,0.40703,0.6381,0.64981,0.54904,0.62731,0.52571,0.53862,0.4273,0.58596,0.51334,0.59329,0.59963,0.52853,0.57689,0.58627,0.47842,0.68918,0.64972,0.589,0.69845,0.55653
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.51661,0.62586,0.48868,0.76624,0.39344,0.69033,0.69892,0.56707,0.62109,0.45114,0.5789,0.36911,0.66135,0.54875,0.65464,0.59821,0.59428,0.65858,0.69485,0.49742,0.66793,0.65923,0.57871,0.66779,0.53328
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.77098,0.55252,0.78337,0.47561,0.71528,0.72675,0.58912,0.65886,0.48541,0.63899,0.48132,0.75997,0.51096,0.67917,0.61881,0.67692,0.68902,0.65577,0.6194,0.7252,0.6781,0.67253,0.66565,0.63027
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.64084,0.76547,0.57145,0.72757,0.72827,0.56227,0.66831,0.53404,0.65609,0.50972,0.75022,0.53324,0.71784,0.66874,0.74561,0.70693,0.68287,0.66203,0.7762,0.71627,0.68812,0.74003,0.66604
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.80589,0.62539,0.7588,0.76267,0.6276,0.70881,0.60834,0.66466,0.55639,0.75227,0.62835,0.75785,0.72385,0.76531,0.80353,0.71319,0.71534,0.82895,0.79068,0.7574,0.7559,0.68023
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.62362,0.76538,0.79154,0.66628,0.76122,0.63191,0.70926,0.58413,0.76912,0.64415,0.75422,0.7614,0.74253,0.81064,0.69303,0.74678,0.83143,0.79713,0.73906,0.74581,0.68782
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.8202,0.87966,0.71397,0.81394,0.66673,0.75544,0.64785,0.7966,0.72995,0.78922,0.81261,0.74921,0.83639,0.73459,0.78488,0.86316,0.83871,0.75329,0.76261,0.70339
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.90026,0.7112,0.79345,0.67108,0.73583,0.65201,0.7695,0.75781,0.77509,0.79877,0.7418,0.84357,0.71916,0.78804,0.85279,0.8337,0.74543,0.74442,0.69489
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.76023,0.85884,0.71015,0.80121,0.67474,0.73366,0.79898,0.72211,0.85953,0.72435,0.86669,0.72405,0.81977,0.84797,0.86638,0.76033,0.76245,0.7037
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.90277,0.71434,0.81166,0.7038,0.74123,0.81323,0.74744,0.84971,0.72029,0.88442,0.73863,0.8108,0.86094,0.86742,0.73489,0.74761,0.6953
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.7721,0.78808,0.70818,0.73672,0.81916,0.75568,0.87104,0.70883,0.86954,0.72229,0.79304,0.8575,0.85533,0.72971,0.72975,0.70117
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.90741,0.74617,0.7774,0.82558,0.78247,0.90675,0.70703,0.86931,0.76504,0.81898,0.87406,0.85264,0.77625,0.76114,0.76085
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.80574,0.7814,0.82393,0.80675,0.89067,0.70747,0.87344,0.76381,0.84505,0.88543,0.8558,0.78491,0.75618,0.74915
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.84825,0.81524,0.80807,0.9016,0.71166,0.87315,0.75293,0.86963,0.86626,0.85901,0.80461,0.76634,0.75103
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.87388,0.81689,0.91121,0.67881,0.8982,0.77274,0.86744,0.86195,0.87528,0.79398,0.75506,0.71965
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.87126,0.8909,0.67693,0.90267,0.77116,0.87037,0.87308,0.86677,0.8006,0.739,0.72345
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.93334,0.66744,0.90024,0.78885,0.85481,0.87601,0.86167,0.80217,0.74964,0.71235
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.70821,0.89084,0.7871,0.86606,0.86927,0.84175,0.77913,0.74484,0.70392
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.9435,0.79769,0.88567,0.86232,0.84521,0.80293,0.71325,0.7046
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.84387,0.8886,0.88585,0.85495,0.83009,0.72843,0.72335
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.91037,0.87283,0.85217,0.81696,0.72602,0.72129
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.92116,0.88153,0.8442,0.73477,0.72973
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.89772,0.84184,0.73928,0.73033
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.87642,0.76447,0.7443
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.81833,0.7706
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.8235


==> anc/Spearmans_Risk_t1_x_Incidence_t2_CI_high.csv <==
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0.89579,0.80619,0.89442,0.9796,0.99111,0.14062,0.93488,NaN,NaN,0.82966,NaN,0.97877,0.84244,0.69381,NaN,NaN,0.90976,0.76792,0.86523,0.75863,0.75604,0.65076,0.80694,0.60554,0.70733,0.69057,0.73978,0.66801,0.70265,0.75039,0.79252,0.81988,0.68967,0.80685,0.86939,0.77435,0.73833,0.70168,0.81795,0.75024,0.7962,0.66819,0.8013,0.77677,0.76267,0.90308,0.83215,0.85533,0.80801,0.79684
0,0,0.87002,0.89442,0.9796,0.99111,0.14062,0.93488,NaN,NaN,0.82966,NaN,0.97877,0.84244,0.69381,NaN,NaN,0.90976,0.76792,0.87935,0.72553,0.7545,0.65076,0.80694,0.59691,0.70115,0.71369,0.74411,0.72465,0.68918,0.76499,0.85005,0.81204,0.70393,0.77931,0.87513,0.77574,0.73173,0.6907,0.82752,0.77143,0.81927,0.69952,0.84693,0.77872,0.77017,0.90401,0.83244,0.85687,0.80589,0.80519
0,0,0,0.89442,0.9796,0.99111,0.14062,0.93488,NaN,NaN,0.82966,NaN,0.97877,0.84244,0.76711,NaN,NaN,0.90976,0.74689,0.85798,0.72553,0.80154,0.62958,0.80031,0.58819,0.64928,0.70437,0.68633,0.73855,0.67775,0.7565,0.81792,0.78562,0.71447,0.74183,0.88576,0.72018,0.7205,0.66631,0.81351,0.77073,0.80941,0.69483,0.83548,0.72346,0.77057,0.88584,0.82562,0.8053,0.76242,0.76577
0,0,0,0,0.7675,0.9796,NaN,0.97687,NaN,NaN,0.82966,NaN,0.97877,0.93088,0.69381,NaN,NaN,0.90976,0.7702,0.93568,0.71215,0.80295,0.64728,0.87378,0.59184,0.63004,0.70607,0.70653,0.6939,0.73379,0.76045,0.8455,0.83803,0.77526,0.80623,0.89276,0.75482,0.72146,0.70435,0.85321,0.79454,0.82974,0.70519,0.85734,0.76435,0.7885,0.89936,0.8363,0.82882,0.77724,0.78032
0,0,0,0,0,0.96839,0.7675,0.99497,NaN,NaN,0.82966,NaN,0.97877,0.89232,0.79943,NaN,NaN,0.88869,0.85644,0.90452,0.68707,0.77856,0.73742,0.83044,0.72421,0.74884,0.71704,0.71195,0.74565,0.78879,0.80328,0.81458,0.82342,0.75269,0.7825,0.89206,0.79425,0.75084,0.71565,0.84177,0.80398,0.82078,0.75719,0.8732,0.77726,0.79504,0.89858,0.83794,0.82757,0.78615,0.79338
0,0,0,0,0,0,0.7675,0.99497,NaN,NaN,0.82966,NaN,0.97877,0.93088,0.76711,NaN,NaN,0.88869,0.80723,0.85431,0.6755,0.80154,0.65076,0.87749,0.63083,0.69491,0.76228,0.65841,0.75866,0.71075,0.72957,0.783,0.81917,0.72678,0.7316,0.89692,0.75928,0.69586,0.68602,0.82966,0.7895,0.8139,0.73274,0.86184,0.77199,0.76511,0.88702,0.83072,0.79498,0.7663,0.76131
0,0,0,0,0,0,0,0.99497,NaN,NaN,0.49789,NaN,0.97877,0.93088,0.76711,NaN,NaN,0.88869,0.80723,0.85431,0.6755,0.80154,0.68443,0.87749,0.63977,0.71588,0.83013,0.67226,0.75468,0.75126,0.73771,0.80306,0.82271,0.73437,0.73708,0.88294,0.78995,0.72299,0.69706,0.82977,0.81075,0.8329,0.73839,0.87983,0.77199,0.79007,0.8889,0.83815,0.78248,0.76523,0.75781
0,0,0,0,0,0,0,0,NaN,NaN,0.49789,NaN,0.97877,0.93088,0.76711,NaN,NaN,0.88869,0.80723,0.90936,0.6755,0.77413,0.73144,0.86241,0.67901,0.74078,0.73925,0.78606,0.7288,0.76288,0.77339,0.82923,0.86358,0.75674,0.80316,0.88787,0.84462,0.80296,0.72302,0.83966,0.80985,0.85876,0.73758,0.89447,0.80093,0.83677,0.92271,0.85476,0.84784,0.81704,0.803
0,0,0,0,0,0,0,0,0,NaN,0.49789,NaN,0.97877,0.93088,0.76711,NaN,NaN,0.87056,0.80723,0.85431,0.6755,0.78874,0.68443,0.87749,0.6211,0.7219,0.81315,0.69512,0.69875,0.70191,0.7302,0.76363,0.85363,0.70824,0.78694,0.85704,0.85631,0.7874,0.73503,0.78746,0.79899,0.85305,0.69869,0.84522,0.76682,0.83398,0.89445,0.84036,0.85541,0.78294,0.80357
0,0,0,0,0,0,0,0,0,0,0.75307,NaN,0.97877,0.93088,0.76711,NaN,NaN,0.90602,0.78801,0.85431,0.6755,0.81403,0.66784,0.87749,0.61618,0.7219,0.78973,0.73891,0.6966,0.68234,0.71722,0.77806,0.85363,0.7302,0.81597,0.85851,0.80181,0.75399,0.75812,0.79754,0.79133,0.83746,0.73951,0.8411,0.78892,0.82002,0.90741,0.85251,0.88357,0.80369,0.81819
0,0,0,0,0,0,0,0,0,0,0,NaN,0.97877,0.93088,0.60615,NaN,NaN,0.92617,0.79019,0.8913,0.71215,0.80014,0.65076,0.92119,0.62319,0.67577,0.82733,0.75906,0.66352,0.70781,0.68833,0.74015,0.87336,0.77776,0.84889,0.85115,0.81409,0.75952,0.77684,0.79919,0.78778,0.84261,0.70934,0.84373,0.7757,0.81849,0.89843,0.85432,0.87022,0.80006,0.81011
0,0,0,0,0,0,0,0,0,0,0,0,0.97877,0.93088,0.55554,NaN,NaN,0.92617,0.80723,0.89464,0.68707,0.77413,0.69093,0.91284,0.62668,0.66399,0.80955,0.73717,0.63013,0.64473,0.67804,0.70364,0.82763,0.77022,0.84775,0.84447,0.79444,0.75251,0.76674,0.80282,0.75684,0.81326,0.67738,0.84408,0.7373,0.81551,0.86213,0.80951,0.84523,0.75371,0.80056
0,0,0,0,0,0,0,0,0,0,0,0,0,0.93088,0.76711,NaN,NaN,0.92617,0.74927,0.80123,0.73597,0.68396,0.60947,0.85071,0.45058,0.68478,0.82943,0.76328,0.55559,0.55223,0.4419,0.56595,0.70749,0.51968,0.71842,0.68598,0.69621,0.66695,0.66278,0.70019,0.62105,0.72812,0.50755,0.68645,0.53204,0.70579,0.72381,0.76931,0.72339,0.67361,0.68633
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.88274,NaN,NaN,0.89261,0.70435,0.79277,0.68992,0.80574,0.64026,0.79807,0.44013,0.65601,0.83569,0.73499,0.62245,0.65273,0.52871,0.65985,0.75724,0.66738,0.84024,0.79903,0.76029,0.72031,0.7123,0.69547,0.66484,0.71356,0.54729,0.71934,0.59494,0.69237,0.76429,0.79563,0.76316,0.70486,0.68886
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,NaN,NaN,0.89261,0.70435,0.77535,0.68992,0.80574,0.62234,0.79807,0.41793,0.63973,0.82099,0.72842,0.62837,0.62433,0.52871,0.66752,0.75724,0.65788,0.83558,0.79903,0.74766,0.72012,0.71469,0.69705,0.66187,0.70417,0.53485,0.71611,0.57902,0.68614,0.75847,0.78955,0.76536,0.69652,0.6888
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,NaN,0.83616,0.66056,0.79277,0.65151,0.73252,0.65765,0.81564,0.51393,0.7454,0.82523,0.77786,0.66857,0.66535,0.46948,0.69112,0.71758,0.61263,0.75655,0.74032,0.72943,0.68797,0.73128,0.7493,0.66174,0.67791,0.5789,0.76724,0.61391,0.67407,0.7635,0.74917,0.71863,0.65792,0.66041
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.92617,0.63413,0.81766,0.68992,0.73572,0.60386,0.76552,0.49362,0.7195,0.848,0.7832,0.70197,0.65194,0.42804,0.75887,0.72174,0.62309,0.76117,0.74375,0.75176,0.69331,0.74896,0.7659,0.70074,0.7473,0.59842,0.8052,0.64135,0.71714,0.77576,0.79074,0.71992,0.70022,0.67178
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.6802,0.82367,0.68992,0.80434,0.66952,0.79129,0.53296,0.76464,0.82803,0.8211,0.69335,0.66457,0.43152,0.766,0.77198,0.69762,0.80131,0.76069,0.75502,0.75713,0.76719,0.77416,0.74427,0.77048,0.59713,0.83271,0.68373,0.7421,0.79167,0.79349,0.74502,0.71916,0.68226
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.91729,0.74618,0.76817,0.71621,0.92119,0.58453,0.76797,0.80665,0.8775,0.66013,0.71876,0.49996,0.77747,0.79603,0.7475,0.84082,0.74546,0.78386,0.73211,0.798,0.78614,0.75653,0.80647,0.64387,0.8492,0.70332,0.75954,0.82764,0.82396,0.78594,0.7725,0.71991
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.74618,0.78149,0.74625,0.90774,0.67772,0.77566,0.71369,0.898,0.70036,0.76626,0.56233,0.83578,0.82412,0.73588,0.83617,0.77067,0.7809,0.7514,0.8146,0.78201,0.78941,0.79701,0.68096,0.83766,0.7286,0.74504,0.84828,0.81731,0.81064,0.79225,0.73601
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.86477,0.74332,0.90258,0.6893,0.77128,0.72288,0.898,0.71787,0.78944,0.61723,0.86981,0.85229,0.79823,0.8563,0.77643,0.82036,0.76921,0.84544,0.79689,0.83059,0.84205,0.7342,0.8643,0.78031,0.77108,0.88473,0.85525,0.83478,0.83761,0.76747
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.73144,0.92119,0.70134,0.75113,0.71537,0.89065,0.71314,0.79913,0.63948,0.87111,0.85229,0.80344,0.85232,0.78943,0.79112,0.74208,0.84048,0.78157,0.83543,0.82869,0.74879,0.84931,0.79818,0.76404,0.8925,0.8516,0.84261,0.84663,0.76625
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.92611,0.70946,0.77128,0.72618,0.88676,0.74262,0.80993,0.6588,0.88451,0.86358,0.79962,0.84947,0.81553,0.7921,0.74377,0.844,0.78904,0.84254,0.82592,0.75877,0.85835,0.80629,0.77115,0.8978,0.8456,0.84719,0.84358,0.77246
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.83472,0.8603,0.69837,0.88818,0.7729,0.86249,0.69261,0.83251,0.85229,0.75379,0.82138,0.76984,0.76514,0.70486,0.81011,0.75574,0.8195,0.80275,0.77269,0.81359,0.78201,0.73807,0.87126,0.81477,0.80759,0.83825,0.75695
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.89187,0.68708,0.87498,0.77629,0.87168,0.70856,0.84523,0.85962,0.78382,0.83441,0.76319,0.78799,0.72451,0.82458,0.78458,0.82017,0.81624,0.78258,0.82808,0.81433,0.75005,0.86935,0.82886,0.81359,0.82903,0.76069
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.79197,0.86263,0.78111,0.91459,0.74392,0.86354,0.87401,0.79544,0.85855,0.77643,0.81865,0.74526,0.84955,0.80009,0.88657,0.82892,0.83946,0.87884,0.86463,0.79751,0.89031,0.85595,0.84384,0.82946,0.77155
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.90286,0.81581,0.91724,0.75589,0.87422,0.90051,0.81408,0.88287,0.79982,0.85486,0.78203,0.89619,0.78866,0.89426,0.85623,0.8601,0.89349,0.8528,0.83991,0.90563,0.8636,0.8707,0.83932,0.8077
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.82715,0.9055,0.80299,0.88246,0.9121,0.81918,0.88611,0.82709,0.85758,0.7968,0.8831,0.81661,0.8987,0.86977,0.87277,0.89976,0.86362,0.84268,0.92271,0.87927,0.87628,0.85683,0.82139
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.92145,0.81613,0.90242,0.91391,0.84021,0.89889,0.83998,0.86156,0.81394,0.88546,0.84297,0.9122,0.88119,0.87249,0.92529,0.86921,0.85405,0.93125,0.90086,0.88673,0.85655,0.8225
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.80529,0.90367,0.94034,0.86386,0.92113,0.85704,0.88646,0.8229,0.90025,0.85268,0.90336,0.90499,0.86406,0.93469,0.86172,0.87073,0.92839,0.90181,0.86934,0.86019,0.82279
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.91797,0.96389,0.86989,0.92518,0.85997,0.90174,0.83635,0.91136,0.88524,0.90048,0.91683,0.86997,0.93936,0.87787,0.88592,0.93996,0.91735,0.88523,0.85781,0.83274
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.96498,0.87555,0.9292,0.85924,0.89466,0.83956,0.9016,0.88513,0.90027,0.91676,0.8694,0.94246,0.86966,0.89158,0.93696,0.91708,0.88104,0.85262,0.82575
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.89382,0.94791,0.88294,0.90962,0.8451,0.88683,0.90207,0.87524,0.93205,0.86293,0.94393,0.86966,0.90253,0.92612,0.92487,0.87405,0.86095,0.82238
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.95846,0.88528,0.90843,0.85044,0.8831,0.90375,0.88583,0.9262,0.8601,0.94944,0.87077,0.89711,0.93176,0.92951,0.86854,0.85114,0.81375
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.89437,0.90843,0.86069,0.88781,0.90079,0.89084,0.93334,0.85783,0.94445,0.87033,0.90186,0.93419,0.92336,0.86894,0.85023,0.82027
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.94288,0.87585,0.90314,0.90526,0.89198,0.94397,0.86462,0.94115,0.88414,0.9123,0.94591,0.92828,0.89254,0.86625,0.84496
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.88486,0.89812,0.90397,0.89529,0.94241,0.8687,0.94424,0.88677,0.91616,0.94992,0.92441,0.89496,0.86319,0.85076
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.92119,0.89976,0.89488,0.94801,0.86683,0.9465,0.88162,0.9135,0.93981,0.92671,0.89246,0.87124,0.8498
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.91923,0.89302,0.94879,0.8547,0.95046,0.88754,0.90664,0.93532,0.92671,0.87888,0.86154,0.83545
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.9095,0.94685,0.87062,0.95768,0.90057,0.91161,0.94568,0.92899,0.88086,0.85625,0.83661
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.96305,0.86702,0.95632,0.89895,0.90994,0.93619,0.92107,0.87721,0.84994,0.82552
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.87263,0.95368,0.89408,0.91705,0.93612,0.9173,0.87642,0.84818,0.82778
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.97246,0.90434,0.92132,0.93687,0.92508,0.88646,0.84486,0.82982
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.91429,0.92205,0.93672,0.92223,0.89093,0.8424,0.83405
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.9294,0.94107,0.92009,0.89421,0.84346,0.83359
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.95851,0.93115,0.90648,0.84812,0.84019
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.94284,0.89994,0.8469,0.83543
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.9143,0.84993,0.83652
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.85931,0.84196
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.84702


==> anc/Spearmans_Risk_t1_x_Incidence_t2_CI_low.csv <==
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,-0.29366,-0.92965,-0.47492,-0.92642,-0.83802,-0.99896,-0.97687,NaN,NaN,-0.64865,NaN,-0.46569,-0.77539,-0.55554,NaN,NaN,0.13931,-0.3546,-0.072018,-0.37389,-0.24746,-0.43252,-0.26151,-0.30071,-0.2914,-0.23376,-0.00074089,-0.17115,-0.17339,0.096994,0.19894,0.069136,-0.076485,0.070144,0.36257,0.21053,0.1456,0.034843,0.39917,0.24076,0.38487,0.038671,0.34646,0.28798,0.31878,0.66163,0.47988,0.52463,0.42107,0.41814
0,0,-0.89343,-0.47492,-0.92642,-0.83802,-0.99896,-0.97687,NaN,NaN,-0.64865,NaN,-0.46569,-0.77539,-0.55554,NaN,NaN,0.13931,-0.3546,-0.013052,-0.43553,-0.25082,-0.43252,-0.26151,-0.31294,-0.30258,-0.19021,0.0088844,-0.062541,-0.1986,0.13084,0.36253,0.045735,-0.048864,-0.0040423,0.38323,0.21386,0.13151,0.013538,0.42379,0.28758,0.43999,0.097282,0.46554,0.29251,0.33502,0.66446,0.48059,0.5288,0.41605,0.43719
0,0,0,-0.47492,-0.92642,-0.83802,-0.99896,-0.97687,NaN,NaN,-0.64865,NaN,-0.46569,-0.77539,-0.43687,NaN,NaN,0.13931,-0.39697,-0.099952,-0.43553,-0.13585,-0.46125,-0.27888,-0.32501,-0.38666,-0.20821,-0.10931,-0.032709,-0.21911,0.11098,0.26731,-0.02731,-0.027697,-0.092863,0.42285,0.090395,0.10809,-0.031656,0.38796,0.28599,0.41606,0.088231,0.43431,0.17232,0.33588,0.61023,0.46365,0.39739,0.31825,0.35011
0,0,0,0,-0.99403,-0.92642,NaN,-0.93488,NaN,NaN,-0.64865,NaN,-0.46569,-0.5358,-0.55554,NaN,NaN,0.13931,-0.34971,0.30608,-0.45771,-0.13199,-0.4374,-0.037089,-0.32,-0.41402,-0.20496,-0.070408,-0.12393,-0.11032,0.12016,0.3484,0.12662,0.10898,0.068399,0.44993,0.16515,0.11006,0.040105,0.49293,0.34142,0.46599,0.10835,0.49481,0.25969,0.37583,0.65034,0.4903,0.45531,0.35057,0.38143
0,0,0,0,0,-0.95214,-0.99403,-0.72979,NaN,NaN,-0.64865,NaN,-0.46569,-0.68048,-0.36669,NaN,NaN,0.029745,-0.10569,0.11014,-0.49567,-0.19537,-0.28657,-0.1939,-0.095403,-0.2085,-0.18357,-0.059551,-0.01691,0.020559,0.22722,0.25799,0.079949,0.055113,0.0041291,0.4472,0.25939,0.17296,0.062835,0.46156,0.36431,0.44369,0.2173,0.54102,0.28911,0.39077,0.648,0.49445,0.45216,0.37049,0.41036
0,0,0,0,0,0,-0.99403,-0.72979,NaN,NaN,-0.64865,NaN,-0.46569,-0.5358,-0.43687,NaN,NaN,0.029745,-0.26075,-0.11356,-0.51178,-0.13585,-0.43252,-0.021162,-0.26301,-0.31361,-0.085371,-0.15937,0.013049,-0.15764,0.051227,0.17473,0.066987,-0.0020933,-0.11499,0.46644,0.17531,0.059001,0.0046487,0.42937,0.32942,0.4269,0.16434,0.5077,0.277,0.32403,0.61367,0.4763,0.37295,0.3266,0.34069
0,0,0,0,0,0,0,-0.72979,NaN,NaN,-0.88824,NaN,-0.46569,-0.5358,-0.43687,NaN,NaN,0.029745,-0.26075,-0.11356,-0.51178,-0.13585,-0.38184,-0.021162,-0.24901,-0.27549,0.101,-0.13506,0.0037439,-0.071699,0.068789,0.22662,0.077778,0.014202,-0.10325,0.41217,0.2486,0.11322,0.025804,0.42965,0.38106,0.47395,0.17629,0.56094,0.277,0.37938,0.61919,0.49499,0.34413,0.3243,0.33337
0,0,0,0,0,0,0,0,NaN,NaN,-0.88824,NaN,-0.46569,-0.5358,-0.43687,NaN,NaN,0.029745,-0.26075,0.13701,-0.51178,-0.20607,-0.29843,-0.083072,-0.18278,-0.22577,-0.1375,0.10985,-0.053788,-0.04456,0.151,0.29965,0.21656,0.064496,0.059717,0.43092,0.39667,0.29745,0.078047,0.45587,0.37881,0.54146,0.17458,0.60628,0.34556,0.49149,0.72304,0.53797,0.50461,0.4427,0.43217
0,0,0,0,0,0,0,0,0,NaN,-0.88824,NaN,-0.46569,-0.5358,-0.43687,NaN,NaN,-0.050481,-0.26075,-0.11356,-0.51178,-0.16986,-0.38184,-0.021162,-0.27785,-0.26392,0.048999,-0.092685,-0.11464,-0.1748,0.052569,0.12763,0.18017,-0.040288,0.015678,0.31973,0.4317,0.25839,0.10347,0.3246,0.35213,0.52619,0.095662,0.46082,0.26525,0.48447,0.63563,0.5006,0.52485,0.36327,0.43348
0,0,0,0,0,0,0,0,0,0,-0.75307,NaN,-0.46569,-0.5358,-0.43687,NaN,NaN,0.11835,-0.30929,-0.11356,-0.51178,-0.10041,-0.40764,-0.021162,-0.28518,-0.26392,-0.016489,-0.0026562,-0.11878,-0.21096,0.025343,0.16244,0.18017,0.0052115,0.096661,0.3247,0.27872,0.17999,0.15478,0.34863,0.33377,0.48556,0.17869,0.44954,0.31651,0.44991,0.67489,0.53206,0.60364,0.41087,0.4675
0,0,0,0,0,0,0,0,0,0,0,NaN,-0.46569,-0.5358,-0.65203,NaN,NaN,0.24007,-0.30407,0.042239,-0.45771,-0.1397,-0.43252,0.20784,-0.27469,-0.34577,0.092151,0.043229,-0.17897,-0.1634,-0.031746,0.074126,0.25418,0.11522,0.20171,0.30005,0.31102,0.19248,0.19891,0.35263,0.32535,0.4988,0.11655,0.45674,0.28552,0.44621,0.64753,0.53679,0.5656,0.40239,0.44857
0,0,0,0,0,0,0,0,0,0,0,0,-0.46569,-0.5358,-0.69381,NaN,NaN,0.24007,-0.26075,0.058722,-0.49567,-0.20607,-0.37125,0.15708,-0.2694,-0.36444,0.038485,-0.006477,-0.23395,-0.27423,-0.051012,-0.002059,0.093074,0.096606,0.19779,0.27827,0.25988,0.17668,0.1748,0.36145,0.25509,0.42535,0.055429,0.45768,0.20096,0.43901,0.54315,0.42463,0.4977,0.29971,0.42659
0,0,0,0,0,0,0,0,0,0,0,0,0,-0.5358,-0.43687,NaN,NaN,0.24007,-0.3924,-0.27651,-0.4172,-0.38259,-0.48656,-0.12653,-0.48286,-0.33093,0.098779,0.053233,-0.33953,-0.40204,-0.38161,-0.23076,-0.20225,-0.33465,-0.14232,-0.10997,0.042498,0.0050599,-0.037982,0.13885,-0.0012212,0.2377,-0.20635,0.10007,-0.14676,0.20359,0.21903,0.33315,0.2182,0.14403,0.19405
0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.093307,NaN,NaN,0.048666,-0.46998,-0.29779,-0.49157,-0.1242,-0.44704,-0.28458,-0.4928,-0.37664,0.11892,-0.011235,-0.24586,-0.26141,-0.28046,-0.083802,-0.097182,-0.11741,0.17259,0.14417,0.17763,0.1077,0.056022,0.12981,0.073377,0.20889,-0.15306,0.16396,-0.055483,0.1783,0.30361,0.39214,0.30114,0.20181,0.19867
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,NaN,NaN,0.048666,-0.46998,-0.33845,-0.49157,-0.1242,-0.47056,-0.28458,-0.51312,-0.40047,0.072511,-0.025389,-0.23671,-0.30552,-0.28046,-0.070166,-0.097182,-0.13408,0.15736,0.14417,0.14914,0.1073,0.060884,0.13282,0.0681,0.19078,-0.17019,0.15747,-0.07965,0.16678,0.29099,0.37821,0.30595,0.18604,0.19855
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,NaN,-0.17582,-0.53142,-0.29779,-0.54272,-0.29631,-0.42268,-0.23765,-0.41703,-0.21595,0.085563,0.088944,-0.17017,-0.2405,-0.35148,-0.026433,-0.1825,-0.20777,-0.059497,0.00045012,0.10969,0.043901,0.095439,0.23873,0.067871,0.14188,-0.10755,0.2662,-0.02564,0.14486,0.30189,0.2902,0.20874,0.11633,0.148
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.24007,-0.56328,-0.2319,-0.49157,-0.28997,-0.49329,-0.35969,-0.43925,-0.26857,0.16037,0.10249,-0.10839,-0.2627,-0.39613,0.11647,-0.17414,-0.19152,-0.048644,0.0080884,0.15827,0.054075,0.13401,0.27513,0.1399,0.277,-0.077929,0.35611,0.019643,0.22552,0.32896,0.38092,0.21128,0.193,0.16793
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.50533,-0.21443,-0.49157,-0.12811,-0.4051,-0.30139,-0.39514,-0.17288,0.094356,0.20644,-0.12496,-0.24182,-0.39252,0.13325,-0.061926,-0.061224,0.054541,0.047068,0.16561,0.18705,0.17586,0.29377,0.22797,0.32669,-0.079924,0.4269,0.094979,0.27556,0.36524,0.3872,0.26242,0.22947,0.18667
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.18365,-0.39832,-0.22011,-0.32729,0.20784,-0.32999,-0.16504,0.030151,0.3919,-0.1848,-0.14163,-0.31608,0.161,0.00047345,0.043279,0.17451,0.011927,0.23354,0.13231,0.25179,0.32151,0.25442,0.40905,-0.0040219,0.47186,0.13225,0.31209,0.45232,0.45957,0.35203,0.34011,0.25712
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.39832,-0.18816,-0.26843,0.12792,-0.1851,-0.14649,-0.19021,0.47077,-0.11152,-0.036438,-0.23578,0.31894,0.082125,0.017489,0.15926,0.071105,0.22631,0.1742,0.29571,0.31186,0.32922,0.38676,0.062055,0.4402,0.18284,0.28162,0.50578,0.44334,0.41025,0.38436,0.28882
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.0722,-0.27452,0.099681,-0.16402,-0.15714,-0.17185,0.47077,-0.076614,0.022283,-0.15477,0.42663,0.17541,0.16815,0.22757,0.08536,0.32796,0.21482,0.38353,0.34708,0.4318,0.49736,0.16741,0.51483,0.2962,0.337,0.60702,0.53927,0.47053,0.49362,0.35373
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.29843,0.20784,-0.14126,-0.20351,-0.1869,0.44168,-0.086249,0.048495,-0.11869,0.43101,0.17541,0.18222,0.21357,0.11861,0.25154,0.15371,0.36883,0.31082,0.44458,0.46334,0.19874,0.47218,0.33883,0.32172,0.62983,0.52966,0.49081,0.51671,0.35114
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.23968,-0.12538,-0.15714,-0.16508,0.42668,-0.023709,0.079003,-0.085639,0.47736,0.21656,0.17189,0.20368,0.19024,0.25399,0.15737,0.37923,0.32832,0.46364,0.45643,0.22082,0.4977,0.35881,0.33717,0.64566,0.51407,0.50288,0.50886,0.36439
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.18906,0.11208,-0.21948,0.43211,0.04745,0.2499,-0.023574,0.30926,0.17541,0.057665,0.11289,0.069083,0.18882,0.076577,0.2836,0.25269,0.40313,0.40023,0.2526,0.37717,0.30018,0.2673,0.56852,0.43721,0.40289,0.49525,0.33157
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.24403,-0.24004,0.38268,0.055914,0.28432,0.0077383,0.34757,0.20186,0.1305,0.15359,0.053031,0.24372,0.11638,0.32321,0.31785,0.40483,0.43257,0.27588,0.41463,0.37904,0.29204,0.56315,0.47165,0.41744,0.47208,0.3394
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-0.010526,0.33884,0.068117,0.4678,0.082468,0.4058,0.25673,0.16071,0.23564,0.08536,0.32332,0.16064,0.39591,0.3548,0.59005,0.46393,0.42236,0.55794,0.5158,0.39647,0.62335,0.54112,0.49403,0.47315,0.36244
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.49051,0.16269,0.48054,0.10958,0.44158,0.36939,0.2118,0.32832,0.14632,0.42727,0.24531,0.54887,0.32743,0.61372,0.53466,0.48151,0.6032,0.48196,0.49946,0.66943,0.56152,0.56695,0.49796,0.44298
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.19645,0.42543,0.22645,0.47013,0.42411,0.22637,0.34154,0.22425,0.43558,0.28179,0.50346,0.39577,0.62762,0.5715,0.5196,0.62317,0.51287,0.50654,0.72304,0.60455,0.58271,0.54344,0.4751
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.50118,0.2623,0.54312,0.43298,0.28942,0.39589,0.26395,0.44784,0.32607,0.5115,0.46481,0.67101,0.60353,0.51875,0.70833,0.5292,0.5361,0.7508,0.66655,0.61282,0.54269,0.47774
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.23262,0.54787,0.5742,0.36652,0.49962,0.31973,0.52829,0.35012,0.56339,0.49144,0.6424,0.67331,0.49326,0.74136,0.50736,0.58088,0.74142,0.66933,0.56314,0.55237,0.47843
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.60402,0.72153,0.38734,0.51988,0.32969,0.58108,0.38741,0.60419,0.58599,0.63325,0.70961,0.51106,0.75811,0.555,0.62329,0.77974,0.71617,0.60846,0.54604,0.50245
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.72897,0.40736,0.54047,0.32719,0.55627,0.39652,0.56825,0.58568,0.6326,0.70938,0.50935,0.76936,0.53052,0.63947,0.76971,0.71536,0.59634,0.53233,0.48552
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.47513,0.64288,0.41217,0.6094,0.41247,0.5162,0.63829,0.55608,0.75795,0.48989,0.77478,0.53052,0.67147,0.73405,0.73952,0.57639,0.55442,0.47746
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.70591,0.42103,0.60506,0.4281,0.50346,0.64367,0.58779,0.73913,0.48151,0.79513,0.53381,0.65552,0.75246,0.75414,0.56091,0.52846,0.45705
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.45628,0.60506,0.45884,0.51958,0.63425,0.60313,0.76214,0.47483,0.77666,0.53249,0.66948,0.76048,0.73478,0.56202,0.52607,0.47242
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.73797,0.50613,0.57384,0.64849,0.60665,0.79721,0.49495,0.76462,0.57411,0.70078,0.79996,0.75026,0.62992,0.56868,0.53263
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.53531,0.55577,0.64437,0.61694,0.79199,0.50723,0.77591,0.58221,0.71255,0.81373,0.73808,0.63714,0.56041,0.54726
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.6417,0.63097,0.61565,0.8108,0.50157,0.78423,0.56637,0.70442,0.77924,0.7453,0.62969,0.58228,0.54481
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.69426,0.60986,0.81343,0.46569,0.79895,0.58459,0.68371,0.76425,0.7453,0.59012,0.55601,0.50907
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.66219,0.80688,0.51304,0.82629,0.62577,0.69866,0.79916,0.75248,0.59581,0.5419,0.51192
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.86273,0.50214,0.82108,0.62057,0.69363,0.76714,0.72766,0.58536,0.52533,0.48496
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.51917,0.81105,0.60506,0.71525,0.76689,0.71603,0.5831,0.52075,0.4904
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.88423,0.63798,0.72845,0.76938,0.74018,0.61205,0.51214,0.49534
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.67082,0.7307,0.76888,0.73129,0.62516,0.50583,0.50565
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.75378,0.7835,0.72462,0.6349,0.50856,0.50452
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.84382,0.75937,0.67204,0.52059,0.52076
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.79717,0.65211,0.51742,0.50901
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.69633,0.52529,0.51169
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.55004,0.52514
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.53781


==> anc/Spearmans_Risk_t1_x_Incidence_t2_Fig_5b.csv <==
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
0,0.51827,-0.26352,0.43301,0.31623,0.63246,-0.94868,-0.2582,NaN,NaN,0.20412,NaN,0.70711,0.09759,0.11396,NaN,NaN,0.68218,0.31156,0.5517,0.29134,0.35145,0.15554,0.40134,0.19331,0.28293,0.29629,0.44193,0.30693,0.3352,0.48963,0.56483,0.54613,0.36734,0.53283,0.69378,0.5528,0.49806,0.42414,0.65649,0.5438,0.63333,0.39952,0.62417,0.58285,0.58262,0.81515,0.69572,0.73022,0.65564,0.64557
0,0,-0.052705,0.43301,0.31623,0.63246,-0.94868,-0.2582,NaN,NaN,0.20412,NaN,0.70711,0.09759,0.11396,NaN,NaN,0.68218,0.31156,0.59146,0.22247,0.34831,0.15554,0.40134,0.18028,0.27161,0.33731,0.44964,0.40313,0.31182,0.51526,0.67402,0.52944,0.39108,0.47754,0.70602,0.55522,0.48718,0.4065,0.67303,0.57829,0.67147,0.44783,0.70379,0.58611,0.59451,0.81684,0.6962,0.7329,0.65216,0.65896
0,0,0,0.43301,0.31623,0.63246,-0.94868,-0.2582,NaN,NaN,0.20412,NaN,0.70711,0.09759,0.26591,NaN,NaN,0.68218,0.26634,0.53182,0.22247,0.44873,0.12032,0.38549,0.16725,0.18107,0.3206,0.35015,0.42786,0.29233,0.50031,0.61207,0.47483,0.40889,0.40591,0.72897,0.46159,0.46885,0.36809,0.64888,0.57714,0.65506,0.4405,0.68347,0.49636,0.59514,0.78404,0.68479,0.6452,0.58223,0.59656
0,0,0,0,-0.73786,0.31623,-1,0.2582,NaN,NaN,0.20412,NaN,0.70711,0.48795,0.11396,NaN,NaN,0.68218,0.31659,0.76542,0.19599,0.45187,0.14967,0.5756,0.17268,0.14939,0.32363,0.38409,0.34999,0.39107,0.50725,0.66509,0.58557,0.51638,0.53157,0.74427,0.51929,0.47041,0.42845,0.71819,0.6167,0.68904,0.45673,0.72248,0.5623,0.62388,0.80839,0.70269,0.68468,0.60578,0.61935
0,0,0,0,0,0.10541,-0.73786,0.7746,NaN,NaN,0.20412,NaN,0.70711,0.29277,0.34188,NaN,NaN,0.61859,0.52764,0.66602,0.14832,0.39852,0.31401,0.45942,0.38879,0.36215,0.34339,0.39334,0.44069,0.49631,0.58467,0.60577,0.55372,0.47549,0.48382,0.74274,0.5877,0.51888,0.44688,0.69793,0.63264,0.67398,0.54074,0.75133,0.58366,0.63446,0.80699,0.70545,0.68256,0.62008,0.64006
0,0,0,0,0,0,-0.73786,0.7746,NaN,NaN,0.20412,NaN,0.70711,0.48795,0.26591,NaN,NaN,0.61859,0.40202,0.52188,0.12713,0.44873,0.15554,0.58616,0.23241,0.26029,0.42847,0.30465,0.46451,0.34949,0.45385,0.54751,0.54461,0.42999,0.38706,0.75345,0.52689,0.42939,0.39905,0.67675,0.60825,0.66252,0.5007,0.73061,0.57491,0.58648,0.78615,0.69332,0.62814,0.58836,0.58962
0,0,0,0,0,0,0,0.7746,NaN,NaN,-0.40825,NaN,0.70711,0.48795,0.26591,NaN,NaN,0.61859,0.40202,0.52188,0.12713,0.44873,0.21423,0.58616,0.24652,0.29877,0.56826,0.32701,0.45718,0.42355,0.46773,0.58425,0.5522,0.44318,0.39711,0.72285,0.5801,0.47289,0.41669,0.67693,0.64416,0.69437,0.50986,0.76352,0.57491,0.6264,0.78953,0.70581,0.60769,0.58668,0.58421
0,0,0,0,0,0,0,0,NaN,NaN,-0.40825,NaN,0.70711,0.48795,0.26591,NaN,NaN,0.61859,0.40202,0.68093,0.12713,0.38911,0.30227,0.54392,0.3106,0.3463,0.38441,0.52677,0.41046,0.44564,0.53021,0.6336,0.64322,0.48275,0.52529,0.73356,0.6796,0.60867,0.45903,0.69421,0.64263,0.73861,0.50855,0.79075,0.62355,0.70348,0.85119,0.73404,0.71725,0.67054,0.65544
0,0,0,0,0,0,0,0,0,NaN,-0.40825,NaN,0.70711,0.48795,0.26591,NaN,NaN,0.56656,0.40202,0.52188,0.12713,0.42049,0.21423,0.58616,0.2172,0.31009,0.53179,0.36481,0.35823,0.3339,0.45492,0.51286,0.62047,0.39833,0.49262,0.66778,0.70171,0.58133,0.47902,0.60484,0.62419,0.72875,0.44652,0.70074,0.56637,0.69879,0.79952,0.70954,0.73036,0.61491,0.65636
0,0,0,0,0,0,0,0,0,0,0,NaN,0.70711,0.48795,0.26591,NaN,NaN,0.67062,0.35679,0.52188,0.12713,0.47697,0.18488,0.58616,0.2096,0.31009,0.48317,0.44039,0.35457,0.30012,0.43303,0.53858,0.62047,0.43592,0.55168,0.67084,0.60117,0.52416,0.51822,0.62175,0.61132,0.7021,0.51169,0.69343,0.6032,0.67546,0.82303,0.7302,0.77999,0.64855,0.67999
0,0,0,0,0,0,0,0,0,0,0,NaN,0.70711,0.48795,-0.037987,NaN,NaN,0.73421,0.36181,0.62625,0.19599,0.44559,0.15554,0.71818,0.22046,0.22634,0.56218,0.47664,0.2996,0.3443,0.38551,0.47192,0.66598,0.521,0.62206,0.65554,0.62329,0.53348,0.55076,0.62453,0.60537,0.71085,0.46327,0.6981,0.58108,0.67294,0.8067,0.73328,0.7563,0.64263,0.66689
0,0,0,0,0,0,0,0,0,0,0,0,0.70711,0.48795,-0.11396,NaN,NaN,0.73421,0.40202,0.63619,0.14832,0.38911,0.22597,0.69178,0.22589,0.20597,0.5242,0.4373,0.24646,0.23776,0.36896,0.4105,0.56282,0.50715,0.61954,0.64177,0.58804,0.52167,0.53312,0.63067,0.55447,0.66146,0.41354,0.69871,0.51839,0.66801,0.74208,0.65811,0.71273,0.56853,0.65152
0,0,0,0,0,0,0,0,0,0,0,0,0,0.48795,0.26591,NaN,NaN,0.73421,0.27136,0.38768,0.24366,0.21338,0.088039,0.51223,-0.020634,0.24219,0.56674,0.48435,0.1356,0.097442,0.036308,0.20052,0.32616,0.11343,0.36318,0.34957,0.42289,0.38434,0.3626,0.46503,0.34763,0.52523,0.17327,0.43885,0.21898,0.49496,0.51471,0.59314,0.51407,0.44719,0.47675
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.5698,NaN,NaN,0.63015,0.18091,0.3678,0.15361,0.45814,0.13793,0.38021,-0.033666,0.19239,0.58042,0.43345,0.23455,0.25075,0.14897,0.34016,0.4187,0.33107,0.60321,0.55151,0.52862,0.46854,0.44139,0.45779,0.41155,0.50291,0.22614,0.48985,0.30486,0.47489,0.57835,0.63542,0.57653,0.49356,0.48045
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,NaN,NaN,0.63015,0.18091,0.32804,0.15361,0.45814,0.10858,0.38021,-0.060817,0.16523,0.54851,0.42188,0.24371,0.20528,0.14897,0.35223,0.4187,0.3159,0.59315,0.55151,0.5072,0.46823,0.44531,0.4602,0.40713,0.48869,0.20939,0.48477,0.28267,0.46564,0.56906,0.62557,0.58006,0.48107,0.48035
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,NaN,0.47406,0.1005,0.3678,0.084752,0.30438,0.16727,0.42246,0.061903,0.35536,0.55762,0.51135,0.30784,0.27154,0.071015,0.39003,0.34437,0.24599,0.43355,0.44289,0.47679,0.41697,0.47275,0.54229,0.40694,0.44947,0.26959,0.56706,0.33172,0.44787,0.57708,0.56143,0.50674,0.42436,0.43927
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.73421,0.055277,0.42744,0.15361,0.31066,0.079235,0.30628,0.034752,0.30556,0.60777,0.52137,0.36373,0.24945,0.019222,0.50446,0.35195,0.26182,0.44235,0.44901,0.51411,0.42535,0.50254,0.56922,0.46587,0.55503,0.29707,0.63085,0.3714,0.51212,0.59679,0.6275,0.50871,0.4866,0.45561
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.13568,0.44235,0.15361,0.455,0.18782,0.36437,0.087967,0.39384,0.5637,0.59464,0.34907,0.27024,0.023494,0.51706,0.44752,0.38053,0.52152,0.47961,0.51963,0.52944,0.5339,0.58277,0.5342,0.59172,0.29524,0.6786,0.4347,0.55043,0.6227,0.63194,0.54777,0.51519,0.47081
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.70578,0.26485,0.37656,0.27292,0.71818,0.16182,0.40063,0.51812,0.7111,0.2941,0.36378,0.11053,0.53753,0.49607,0.46626,0.60446,0.45207,0.56939,0.48781,0.58839,0.60265,0.55398,0.65021,0.36303,0.70785,0.46481,0.5777,0.68267,0.68203,0.61333,0.59821,0.52646
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.26485,0.4048,0.33161,0.67593,0.30843,0.41647,0.33731,0.75583,0.36098,0.45213,0.19542,0.64619,0.55523,0.44582,0.59441,0.49796,0.5642,0.51981,0.61857,0.59577,0.60811,0.63466,0.41904,0.68733,0.5045,0.555,0.71801,0.67098,0.65408,0.62993,0.55078
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.59935,0.32574,0.66009,0.32798,0.40742,0.35402,0.75583,0.39122,0.49761,0.27498,0.71339,0.61743,0.55925,0.63839,0.50867,0.63469,0.54995,0.6762,0.62066,0.67836,0.7099,0.50305,0.73508,0.58875,0.59595,0.78207,0.73488,0.69483,0.7049,0.59922
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.30227,0.71818,0.34861,0.36667,0.34035,0.73964,0.38297,0.51709,0.30862,0.71601,0.61743,0.56914,0.6296,0.53315,0.58217,0.50427,0.66679,0.59503,0.68681,0.68726,0.52687,0.70806,0.61887,0.58478,0.796,0.72863,0.70822,0.72016,0.59732
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.73402,0.36273,0.40742,0.3601,0.73115,0.43519,0.53918,0.33852,0.74331,0.64322,0.56189,0.62331,0.58364,0.5839,0.50707,0.67345,0.60748,0.69928,0.68261,0.54336,0.72431,0.63271,0.59607,0.80558,0.71842,0.71612,0.71499,0.60701
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.60274,0.6066,0.30996,0.73424,0.49108,0.65221,0.39245,0.63989,0.61743,0.47747,0.56299,0.49643,0.53691,0.44369,0.61034,0.55269,0.65917,0.64408,0.56665,0.64528,0.5916,0.54419,0.75813,0.66677,0.649,0.70598,0.58288
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.68582,0.29021,0.7057,0.4975,0.673,0.41861,0.66457,0.63412,0.53221,0.59064,0.4842,0.57664,0.47538,0.637,0.60005,0.66032,0.6664,0.58341,0.67047,0.64655,0.5628,0.75475,0.6902,0.65902,0.69048,0.58867
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.48773,0.67948,0.50666,0.77434,0.47841,0.70079,0.66749,0.55397,0.64342,0.50867,0.63158,0.50955,0.68404,0.62605,0.77856,0.68766,0.68313,0.76169,0.73569,0.63847,0.79206,0.73608,0.71034,0.69121,0.60558
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.76663,0.57446,0.78084,0.49924,0.72231,0.73121,0.58959,0.69871,0.55304,0.69895,0.57201,0.77576,0.60684,0.79277,0.73423,0.72081,0.78892,0.71432,0.70878,0.8198,0.74923,0.75715,0.70779,0.663
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.59736,0.75226,0.58413,0.73911,0.76003,0.59948,0.70625,0.60658,0.70413,0.59779,0.7495,0.65419,0.80102,0.75776,0.74436,0.8007,0.73385,0.71347,0.85119,0.77647,0.76702,0.73758,0.68521
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.79123,0.6087,0.78058,0.76458,0.64103,0.73641,0.63259,0.71173,0.62824,0.7542,0.70005,0.82636,0.77784,0.74383,0.84947,0.74403,0.73283,0.8671,0.81463,0.78563,0.7371,0.68701
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.58841,0.7832,0.83285,0.68917,0.79045,0.66778,0.7601,0.6444,0.78399,0.71723,0.80972,0.82037,0.72814,0.86775,0.73039,0.76157,0.86175,0.81631,0.75475,0.74335,0.68748
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.81365,0.89657,0.7017,0.8005,0.6739,0.79051,0.66895,0.80673,0.7761,0.80434,0.84188,0.73913,0.87689,0.7599,0.78814,0.88343,0.84428,0.78295,0.73926,0.7038
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.8996,0.71357,0.81056,0.67237,0.77634,0.67485,0.78674,0.77592,0.80396,0.84174,0.73808,0.88299,0.74484,0.79812,0.8778,0.8438,0.77548,0.73037,0.69232
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.75248,0.85831,0.72285,0.8064,0.6851,0.75695,0.8073,0.75783,0.86988,0.72604,0.88591,0.74484,0.8176,0.85753,0.85796,0.76307,0.74467,0.68682
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.88596,0.72793,0.80398,0.69505,0.7495,0.81046,0.7772,0.85906,0.72081,0.8968,0.74688,0.80793,0.86804,0.86644,0.75334,0.72785,0.67278
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.74781,0.80398,0.71431,0.75891,0.80493,0.78643,0.87227,0.71662,0.88692,0.74606,0.8164,0.87259,0.8552,0.75405,0.72629,0.68337
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.87516,0.7432,0.78987,0.81328,0.78854,0.8921,0.72918,0.88042,0.7715,0.83516,0.89469,0.8642,0.79606,0.7538,0.72401
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.7606,0.77968,0.81087,0.79468,0.88917,0.73677,0.88652,0.77639,0.84214,0.9023,0.85712,0.80043,0.74852,0.73369
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.82711,0.803,0.79392,0.89968,0.73328,0.89098,0.76682,0.83733,0.88315,0.86132,0.79592,0.76245,0.73208
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.83968,0.79046,0.90115,0.71087,0.89883,0.77781,0.82497,0.87472,0.86132,0.77163,0.74569,0.70826
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.82126,0.8975,0.74034,0.91324,0.80223,0.8339,0.89425,0.86548,0.77515,0.73658,0.71018
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.92818,0.73363,0.91051,0.79918,0.8309,0.87635,0.85103,0.76867,0.72581,0.69194
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.7441,0.90524,0.79002,0.84373,0.87621,0.84419,0.76726,0.72281,0.69564
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.94308,0.80936,0.85149,0.87762,0.85834,0.78516,0.71716,0.69899
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.82828,0.85281,0.87733,0.85315,0.79317,0.71299,0.70596
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.86624,0.88553,0.84925,0.79908,0.71479,0.7052
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.91872,0.86946,0.82135,0.72271,0.7161
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.89103,0.80945,0.72063,0.70823
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.83566,0.72578,0.71003
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.74185,0.71903
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0.72745


==> anc/dates_Fig_5.csv <==
dates
2020-06-01
2020-06-02
2020-06-03
2020-06-04
2020-06-05
2020-06-06
2020-06-07
2020-06-08
2020-06-09
2020-06-10
2020-06-11
2020-06-12
2020-06-13
2020-06-14
2020-06-15
2020-06-16
2020-06-17
2020-06-18
2020-06-19
2020-06-20
2020-06-21
2020-06-22
2020-06-23
2020-06-24
2020-06-25
2020-06-26
2020-06-27
2020-06-28
2020-06-29
2020-06-30
2020-07-01
2020-07-02
2020-07-03
2020-07-04
2020-07-05
2020-07-06
2020-07-07
2020-07-08
2020-07-09
2020-07-10
2020-07-11
2020-07-12
2020-07-13
2020-07-14
2020-07-15
2020-07-16
2020-07-17
2020-07-18
2020-07-19
2020-07-20
2020-07-21

